Some exact values of the inducibility and statistics constants for hypercubes

We consider two types of problems: maximising, over subsets $S\subseteq \{0,1\}^n$, the density of $d$-subcubes $C$ in the $n$-hypercube graph that span a subgraph such that $S\cap C$ is i) isomorphic to the given configuration $H\subseteq\{0,1\}^d$ (the inducibility problem), or ii) has the given size $s$ (the statistics problem). Using flag algebras, we determine the limit of this density as $n\to\infty$ for 5 new configurations $H\subseteq\{0,1\}^3$ and for 3 new pairs $(d,s)$, namely for $(3,2)$, $(4,2)$ and $(4,4)$. Interestingly, the lower bounds in the last three cases come from blowups of small Hamming codes.

==> anc/certificates/d2s1_cert.txt <==
Text certificate for d2s1 proving the bound 24/35
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
0 	 (4-dim cube with () type and [] marked points)
40289467592922163214512299723408615054191/2273756350310816638920713908589826199306240 	 (4-dim cube with () type and [0] marked points)
1003188119129179324337444889781613396072301/4547512700621633277841427817179652398612480 	 (4-dim cube with () type and [0, 1] marked points)
134516907913677870356828312544489222457021/5115951788199337437571606294327108948439040 	 (4-dim cube with () type and [0, 3] marked points)
51985829091973874750561981005995436505531/1948934014552128547646326207362708170833920 	 (4-dim cube with () type and [0, 7] marked points)
1262604559193253997974956405347403895771/568439087577704159730178477147456549826560 	 (4-dim cube with () type and [0, 15] marked points)
4877957861594105050558298078531030983062443/20463807152797349750286425177308435793756160 	 (4-dim cube with () type and [0, 1, 2] marked points)
449122269508154006016111096623463726727627/2387444167826357470866749604019317509271552 	 (4-dim cube with () type and [0, 1, 6] marked points)
108280112402646465669330519327141542952635503/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 14] marked points)
34945114169007826670013514783525399703009/3410634525466224958381070862884739298959360 	 (4-dim cube with () type and [0, 3, 5] marked points)
5212876618950959228693434200088501919575337/245565685833568197003437102127701229525073920 	 (4-dim cube with () type and [0, 3, 12] marked points)
397056013330239487660416789518433984574577/17540406130969156928816935866264373537505280 	 (4-dim cube with () type and [0, 3, 13] marked points)
1896540353187741365634910085425843948149083/5115951788199337437571606294327108948439040 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
2430593845866528204089757631267953892960963/13642538101864899833524283451538957195837440 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
40115519484782512851916500228852408273256717/143246650069581448252004976241159050556293120 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
8042079267068820837527453095446581560706459/35811662517395362063001244060289762639073280 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
5374231166403586981193236495500723097423565/28649330013916289650400995248231810111258624 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
679186021109842891936412031952602723565370771/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
445076059842564484733816512044967863854119145/2234647741085470592731277629362081188678172672 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
10148370292356971196463855228871393228415953/35811662517395362063001244060289762639073280 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
10539168964985156209491778599400877981465341/66507373246591386688430881826252416329707520 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
134479328684832300162581281175650414145528381/859479900417488689512029857446954303337758720 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
54467455927253917414889065182613371865717929/206911827878284314141784965681674184136867840 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
473917418008629958960176770872200466639592813/3192353915836386561044682327660115983825960960 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
18416522405341520164421946614186610873373795/62073548363485294242535489704502255241060352 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
6811893061936099787660926300308838171631/10231903576398674875143212588654217896878080 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
9247424069189915284552195209076573468883/98226274333427278801374840851080491810029568 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
2833238567158885346745406533433906894391/40927614305594699500572850354616871587512320 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
2445110450502552045064177461618523461776533/61391421458392049250859275531925307381268480 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
194709804479006534037862910093263067723192593/572986600278325793008019904964636202225172480 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
1119482286270283740470770072317680235317950871/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
19397844258843246145596324466050044115047927/95497766713054298834669984160772700370862080 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
230383371509901864006479081630417315560067/6821269050932449916762141725769478597918720 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
7516695207865064722428619283441985435029047/31832588904351432944889994720257566790287360 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
56094060361642757272500715707221885502509093/372441290180911765455212938227013531446362112 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
5361796739806934663979449836439235048932287/33253686623295693344215440913126208164853760 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
87086122098593135017378443583953902992649257/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
504520235343887171910014291254192196277045833/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
933006192970074754473431980389516062509179019/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
1271252680431988727527245175263606587214181151/5586619352713676481828194073405202971695431680 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
134907554399371115974618769799000615786159257/687583920333990951609623885957563442670206976 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
156385758116673141391490950873355909434089047/859479900417488689512029857446954303337758720 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
118245464009977957711114955457061150096568851/638470783167277312208936465532023196765192192 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
21869924690434089989730719653832999076522317/77591935454356617803169362130627819051325440 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
931534018882395195223428512970165178582333147/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
3470532349284873463472657628319167814590522853/22346477410854705927312776293620811886781726720 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
1666704337520724834703977562887952492243013879/11173238705427352963656388146810405943390863360 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
147248097473267811126372564934234253810215889/532058985972731093507447054610019330637660160 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
1779737907304422876576290441635209780514019489/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
48743043987807915192942016701277212151360091/310367741817426471212677448522511276205301760 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
732497399272514413206316764635132116625217913/5586619352713676481828194073405202971695431680 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
1753530815129179745366595409972877349359409551/14897651607236470618208517529080541257854484480 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
5014051754128022069799008510814448247005997639/22346477410854705927312776293620811886781726720 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
21366411001568326869721123486154318937769/163710457222378798002291401418467486350049280 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
113084707705420186227051190719427347091545811/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
96516009552557133779445084426220606284731401/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
170476929363794830568930804341149894500103/795814722608785823622249868006439169757184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
22406717002674473464609649605699170070161577/71623325034790724126002488120579525278146560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
1064293275429348631158242926705660535215952893/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
815263042107142795212364452466950308701987421/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
741859093533768406888743769631813251181176411/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
242866280964950126746485452927140161573804347/827647311513137256567139862726696736547471360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
174812781156499242609508840142008089810070093/532058985972731093507447054610019330637660160 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
185392985755786109800374307456095147774806005/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
921387284245046768948156677516229422329139/23874441678263574708667496040193175092715520 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
152776802001823765792139943309055828459773079/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
1624828831169371715127104212560765253230572999/8938590964341882370925110517448324754712690688 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
12300899816315916777934680945023646270636933/41382365575656862828356993136334836827373568 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
920270378988294068468572236634810511778101/28649330013916289650400995248231810111258624 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
98896983228262675928387698135263252093728983/372441290180911765455212938227013531446362112 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
64953905072095256773876943645060899297681/274499771654563506379136894330051246643840 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
461325833741881422437072131223137881126747175/2234647741085470592731277629362081188678172672 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
768399366980533993112546242038929414024800297/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
553050496719251963762408795477942937355032907/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
38664199707935545056634725172601226947743303/155183870908713235606338724261255638102650880 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
30683090826283235013815460808919581155122003/95497766713054298834669984160772700370862080 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
8468229714694501417657729500988875369204343/31036774181742647121267744852251127620530176 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
3913539636045066585051640412045705414887835/14324665006958144825200497624115905055629312 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
1107292040202182604737012001783363572586422467/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
636072091069233941372637586483543856611995167/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
5783886639284503646011034237496566322620270591/22346477410854705927312776293620811886781726720 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
66394215930054464084270604135635931622986749/232775806363069853409508086391883457153976320 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
5120301515975287627708195191378423345708657299/22346477410854705927312776293620811886781726720 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
187165061315070953473658045352547465784160221/798088478959096640261170581915028995956490240 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
2006177591281140187229229285178717188306111/9095025401243266555682855634359304797224960 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
528789957053026547291485632076798216823561437/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
172456732330100711682138499548038272462334567/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
120118617262210808887050398007488120377892645/687583920333990951609623885957563442670206976 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
1385885278770644451013271885973276585377208079/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
3166144949132789019645255149721317544467/12257446632403324199033498159513887866880 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
58377069751416581519373111585713667650873281/248294193453941176970141958818009020964241408 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
265215393921245458194129823056103198507488707/1064117971945462187014894109220038661275320320 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
389991734198617827411378205060927149247513777/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
1139429885461888013512438831435788832683959227/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
35680655467092675015756054639748496801707699/214869975104372172378007464361738575834439680 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
893740972938636722501897640201098837874039757/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
230049500638335523538690249959814721380409577/931103225452279413638032345567533828615905280 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
11651699116106300175591082615509308622004207/44338248831060924458953921217501610886471680 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
2727099911864307634736572693136201736526020419/11173238705427352963656388146810405943390863360 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
174447542470409861918380200936681495783750143/798088478959096640261170581915028995956490240 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
45846402107054561179070134261647094018492667/331058924605254902626855945090678694618988544 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
1904180602551501224826131304227659116663975265/8938590964341882370925110517448324754712690688 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
534670868368735994618348229642378229566883/49113137166713639400687420425540245905014784 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
8942932312391360506269702415138248234133/40927614305594699500572850354616871587512320 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
79983634378361213511096573053988576731001583/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
85453423481609138186897063517231354028639907/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
371708607242715210857989849739764560621636397/1064117971945462187014894109220038661275320320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
20728791417142852008601794097651600990495879/57298660027832579300801990496463620222517248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
1522636784298477215216069780368049366106193627/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
2304783954383940065087252066518584457292051249/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
266615589216188758726174359985203743667637495/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
1821165239862165831357156540214224039979541/5911766510808123261193856162333548118196224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
399375968782499601997481313125515239564203/1461700510914096410734744655522031128125440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
21378917585687339033695283661296484579784997/103455913939142157070892482840837092068433920 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
8076169308415251991588432468311623563747835/42973995020874434475601492872347715166887936 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
1111037088385857489133204385039374425639390469/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
3284121118100086129635237152322727347637887097/11173238705427352963656388146810405943390863360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
71000815760469645875474858178671288579234363/232775806363069853409508086391883457153976320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
25129548771480058677016172875789450444901419/91210111881039616029848066504574742395027456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
118129059376112864351271369858113790186252323/354705990648487395671631369740012887091773440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
1095776797308197683271459800224980097104601889/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
2107396884293542855859788376056461246540243667/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
2393470933464117326751525144043115266308211349/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
106114532729561983026051334819626883305677389/413823655756568628283569931363348368273735680 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
226370126813082483205010947903902100524773537/3437919601669954758048119429787817213351034880 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
15353213042589619187321282855639944888456451/88676497662121848917907842435003221772943360 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
761727899942301289077012123780245492423673713/2793309676356838240914097036702601485847715840 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
631267708218552255896885568914335983131631107/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
10460349906206803259504908505050547966796230471/44692954821709411854625552587241623773563453440 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
144725605769784554966129204922594818707215757/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
260191481462019852184626221120510283843246937/1396654838178419120457048518351300742923857920 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
1091410996662540350911096003398671463325010201/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
8568979045838968369000653453016592479415045/31036774181742647121267744852251127620530176 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
17105952190270191570416060237960041108136191/63665177808702865889779989440515133580574720 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
124261827038845881868051427660402570913650339/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
5449915844220303595138320375264621771812003131/22346477410854705927312776293620811886781726720 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
18778552721196595252413021001670925496783627/122782842916784098501718551063850614762536960 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
403965641944291888510772831700066515464337453/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
62846115008778012999054379353124389130367617/248294193453941176970141958818009020964241408 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
196177737106267850005551210551118191669229289/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
2298654355923223323459392106101948539583268457/14897651607236470618208517529080541257854484480 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
1025059344425973681532252464508411732784443693/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
29272177241045779421723134084730398605532021/95497766713054298834669984160772700370862080 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
3016378539388332900433015947540564206235586193/11173238705427352963656388146810405943390863360 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
235531654017986707854466707629701601547959177/827647311513137256567139862726696736547471360 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
2083333319934312462095968805851025473874002487/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
33728989747618433677128410430814773170842841/114597320055665158601603980992927240445034496 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
343136487562510184109131880741496566637729481/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
2497493912741155780196689924485994042842829/9698991931794577225396170266328477381415680 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
1150320825825080620126822530089416744258838279/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
10965165879501006813352776280901767945035056699/44692954821709411854625552587241623773563453440 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
481187777018305633384460883366301094287798267/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
1045851848897823207642031574329211594115858281/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
26630475636457680775354438654926513499264661/93110322545227941363803234556753382861590528 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
2887502311408220448368511863557786976193317/11693604087312771285877957244176249025003520 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
28425258485174370270481865449371738870531463/114597320055665158601603980992927240445034496 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
8509142419650003411167715050073572502438013939/44692954821709411854625552587241623773563453440 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
1101646220797156630827478271757204244174153657/5586619352713676481828194073405202971695431680 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
697047688296567257773816015473121415987618737/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
1715097863094468699891575905691943118104449/81855228611189399001145700709233743175024640 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
108259835414031193895922077496463230940285/227375635031081663892071390858982619930624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
4016153934689020192202066823343813333512467/11937220839131787354333748020096587546357760 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
788811371345387082465618209342254063127226409/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
35095070064146031656431233951879394527521603/88676497662121848917907842435003221772943360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
997981876339168343332816434543865353113889763/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
6320875269280348101319931696663780214122069/23874441678263574708667496040193175092715520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
78677590402053734477252638182173158419293/248692100815245569881953083752012240549120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
2058652329127861939508528731081159261131773951/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
563804440867390164847664390579426628078505871/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
1073986333996376000920172874541853111574073661/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
690070016314836704965286673741804187998235361/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
58380003407451873946865626853509832907742967/206911827878284314141784965681674184136867840 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
21317286929820325282153216671491090310259363/66507373246591386688430881826252416329707520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
856005408749850222075085071664229440378550497/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
155662641169931444088283953838515327947235323/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
215786792626014308493158037948993374806236169/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
18605135916081701015538440025735431518811347/214869975104372172378007464361738575834439680 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
15526546683351885743074124758272866858517709/50672284378355342238804481391430412441681920 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
102851825137899512632234120548470362268831189/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
375112096908330995271360515539016978767864417/1489765160723647061820851752908054125785448448 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
1614181118585747477995447743501284357259380647/5586619352713676481828194073405202971695431680 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
2457140927019757304561042833554964239448026931/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
2147757244434734788224636036118882920802747/7162332503479072412600248812057952527814656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
6796376759670367199191159550841388246035562483/22346477410854705927312776293620811886781726720 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
838721112534756435623560855621579367319651611/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
223362046936980589143498608852808296971548401/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
1186485085271191026220067577027895765441380791/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
146623813196392495929430013312980510319409353/572986600278325793008019904964636202225172480 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
10071965510337559259447022568377463599762987733/44692954821709411854625552587241623773563453440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
971371776108303081706830331915584427769384537/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
1194968518678754565701847944558606655454923929/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
568315956779856540661874842594430508956552521/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
648712242622558279186279534254927757716827/2216912441553046222947696060875080544323584 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
586486841369258486344919685992716963368942457/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
32516426163121738713839968801552753491104909/106411797194546218701489410922003866127532032 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
81182816193135326359721509426735538560571131/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
12578626241897928200547935175497356799143027853/44692954821709411854625552587241623773563453440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
2064958648310844299514947806605965836893049993/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
2143337369839702356550222104306931987638517957/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
2161949062421840395007106293519055995061010451/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
904403799456821243574679103326454718195553/5115951788199337437571606294327108948439040 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
59892945983731915797271168950223052135138851/572986600278325793008019904964636202225172480 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
840787334066392913953281027334130004642080963/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
2247169120102539984208991200633062401572843151/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
145827561607153202815376118968324546913753895/496588386907882353940283917636018041928482816 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
238098361894495042553784467222735001571480587/827647311513137256567139862726696736547471360 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
764478486409944860482100792108005223417658587/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
90964508354891258081566582544278897802376571/429739950208744344756014928723477151668879360 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
651897911341099170054459350466164967010275563/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
2251572157639958336515749202164938311635673543/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
175150106521662922301698467398467444403846573/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
163543439931583941492165063682958442753635611/827647311513137256567139862726696736547471360 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
175964461482915691944711228998339275293688981/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
1911941408411036896646137686005718235868209/6821269050932449916762141725769478597918720 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
17975767530454155083567453126177297847982087/77591935454356617803169362130627819051325440 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
46650000952580215555862407001708131579025425/186220645090455882727606469113506765723181056 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
352995225937435575657479334619084627350023417/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
559392659265431302290347812236315323513791121/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
532182593040257438878279411535429734534458671/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
1990468614750264336628096716255987540303315461/11173238705427352963656388146810405943390863360 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
1021266437086454572214290881738194942070099209/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
60863919243940758891520560160505575963562563/206911827878284314141784965681674184136867840 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
1279735079020674597817852541438413197163963/3979073613043929118111249340032195848785920 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
1099790786775556942723071840590307881344459171/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
274108615637129574605972152723276656567462193/931103225452279413638032345567533828615905280 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
2063560869088875205334600762820386623353094261/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
2695140743162717829830811113210873275678583/8867649766212184891790784243500322177294336 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
8951019047135912176359984789249966693277367/38199106685221719533867993664309080148344832 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
135113490724658849140360557348211347365742517/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
7818979738817295003907545208583825066371967/35811662517395362063001244060289762639073280 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
14203630118323644311458101618339150597698317/46555161272613970681901617278376691430795264 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
850890581215261997700082895073228458329268711/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
88432649484632178018799604357518755106578659/310367741817426471212677448522511276205301760 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
1010055346049768122861277224247515663286413843/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
84332906754024595189480433277472805650634231/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
3337619303103185704871581052120124160916671/10134456875671068447760896278286082488336384 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
5471021877699813740885774548500815243100187/15916294452175716472444997360128783395143680 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
1743142216574967565807743389719607263178878367/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
2611837194777556349072978321909018222531853551/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
64509137979088302845013955274964718141421703/206911827878284314141784965681674184136867840 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
42243425252023854709088222314409855195650285/124147096726970588485070979409004510482120704 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
2721905675156889791478471800649942438994652159/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
679104796947684358937184897967708861982743079/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
16665291445477658565713480121191502753742061/59117665108081232611938561623335481181962240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
36881290185076598242554815483534214497422013/143246650069581448252004976241159050556293120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
2390116065209288856581723829752795125167455993/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
768550720612490030457584135096718232121306669/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
139247976827842061383286907745248054262189133/572986600278325793008019904964636202225172480 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
18239977732011702914620040195317569144521267/62073548363485294242535489704502255241060352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
21528706995700411096302707105690068211348189/70941198129697479134326273948002577418354688 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
1162439921561740253877860567095499988957176453/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
799891728543124834071400027313303164793130863/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
1179939540808215975747100375873195954937274211/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
2222892476762935697541446691921026540989395101/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
589564955454824522720395179829729392311811539/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
778962357993860328979317699362531936258201761/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
216438991374570322084143308896273877466654457/931103225452279413638032345567533828615905280 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
35928863563457488676912338521590029356319/253384404604212467426895594766201150748160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
152887753896607853589041346790234537427324059/496588386907882353940283917636018041928482816 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
165835389502003474434117100381813580523557057/572986600278325793008019904964636202225172480 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
136561844494739377248983003830923446666057153/532058985972731093507447054610019330637660160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
520748680152980184200929630619469080126587633/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
793133758268553780325134308483272760212144051/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
160023229874441585475969409997761743265668245/496588386907882353940283917636018041928482816 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
1166185713954164728954574016522520566153828271/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
79600276966151026588044849169147571545630667/248294193453941176970141958818009020964241408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
773523309307787480263590023500852158163725871/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
81956824747606738106209269882916075792041793/266029492986365546753723527305009665318830080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
2268930053710523806084902262843975824580725523/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
3784796377093377598174133894014045465944701/15518387090871323560633872426125563810265088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
117209614225338551063814101653858938212944699/413823655756568628283569931363348368273735680 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
1105369688733988617765918940227183170323194353/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
264788777934162991320484259463335183049347/900922327481644328628962114724270758215680 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
19644290373566601717623416112440882108051487/71623325034790724126002488120579525278146560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
3355432687644297618836394653134475142161591/13642538101864899833524283451538957195837440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
23929730026383591421601897647065427095857797/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
145162428862560076814344590909450887337389519/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
2302018904675651548394736234254824745228187043/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
535427896131069624948325360896533854310695139/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
1095556108509399161947778231254104044694240227/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
61730106912269512799272381114811326823002747/206911827878284314141784965681674184136867840 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
254020199752750287541893131138854084337976503/931103225452279413638032345567533828615905280 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
2238067603838876751333576746948365789385539319/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
36184984221802010396703816140920495835951407/152016853135066026716413444174291237325045760 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
2077828446308353811977238782264807657320959987/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
8528909020503762884974264711343661449714761/40927614305594699500572850354616871587512320 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
88350489869988825892709418875807227403732071/496588386907882353940283917636018041928482816 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
531183321853534620968329684371994250734699357/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
212501536387520433750330473382668879486829987/827647311513137256567139862726696736547471360 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
657034732369187442066603713435678566165597861/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
648466018009962690626151500100383346075708551/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
16718376747911002796817800646320864881912981/47748883356527149417334992080386350185431040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
32906151956458153681686168264036613458364469/143246650069581448252004976241159050556293120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
81970839513878225009778041862607262857471781/248294193453941176970141958818009020964241408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
2317637929331277422431304263131111806119552391/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
2343081566299782098773816143162982062868924937/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
345247219790422535911489557461992345013248999/1064117971945462187014894109220038661275320320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
2455735673303470001330461241992364008867533733/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
233135801900886742481307579094207052725351015/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
4221907860451885928525994877329575436260221/23874441678263574708667496040193175092715520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
2220029294256379331985556865182354116656554469/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
2128694626598991209281992182182802978013458053/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
342661270727283322710266842469839079213050003/1064117971945462187014894109220038661275320320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
240460141764198472927930025543665117405897229/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
203187624784680322045616710618107770384545937/620735483634852942425354897045022552410603520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
236880767070875664723870747039364091267271503/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
784867517282762336030433068921934554577103621/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
2349182171800972779210171296053621257393630833/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
353993960863257564447343483571431422658737013/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
28881356833389522412657194534538180724294815/106411797194546218701489410922003866127532032 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
752219112371775039697230425021221346997512023/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
465086659478350659145174870316296250162506307/1489765160723647061820851752908054125785448448 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
133491685112393352980542245744110292235148203/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
23144985539035061078925729717068418427248517/76008426567533013358206722087145618662522880 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
359900221574571631805595270778720403223365189/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
5499485313897567308292734669546055470813269/19397983863589154450792340532656954762831360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
17451477164461452793844397974602109176189139/57298660027832579300801990496463620222517248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
574815875008512439767861945899521533762012889/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
21239056996897677884057032731003277442389357/71623325034790724126002488120579525278146560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
1129122951252913399014984250260585430796224337/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
278774825410347737908386269649111542244745469/1064117971945462187014894109220038661275320320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
2388878170327482607612162471985808387171877/10231903576398674875143212588654217896878080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
229411304750419210454468171531271945632041/1193722083913178735433374802009658754635776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
32873464479649773991952535951294877848658813/114597320055665158601603980992927240445034496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
644088948999603721659966519285006712158089117/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
147657777521601078061640895784174973268708361/465551612726139706819016172783766914307952640 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
576669717006053880706080280416586607368374883/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
565543226786968451539046745942782677421385719/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
437828268527981611632236416299236852189803835/1489765160723647061820851752908054125785448448 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
89039093527646528377181546149830926519117107/310367741817426471212677448522511276205301760 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
10646540680654706077193191608538317512588897/40927614305594699500572850354616871587512320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
79223005066002172592745511123094951830630073/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
7941090945610351501193837770144092582444275/28649330013916289650400995248231810111258624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
1123094985243915188244711516289775681620909/6821269050932449916762141725769478597918720 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
510271701918419324244990738638880815593462687/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
1094772013703999049418278834636657963693949109/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
3275132470807214204325641689320972921888843/12931989242392769633861560355104636508554240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
1028577707977226657403649532868329516601378493/3724412901809117654552129382270135314463621120 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
445138465122653315497534960252564280809481/3183258890435143294488999472025756679028736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
262570742448049042212221048789514286528046581/827647311513137256567139862726696736547471360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
338618938991705046015217699933888952057450891/1064117971945462187014894109220038661275320320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
76476560929237096218170569833786528013477495/248294193453941176970141958818009020964241408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
1012858780313836575076949313128242073635077/7958147226087858236222498680064391697571840 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
561743692563081167396583770052005402855518187/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
532671822069049131733632988081365195149835773/1862206450904558827276064691135067657231810560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
798360022760187462711529002461932477475566021/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
2258982317634235164629603701872852590069581943/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
772151782431786614634894430546745464527107003/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
39805467734536378045854603588854172428135221/133014746493182773376861763652504832659415040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
215096261302576774032389833431237023522117641/744882580361823530910425876454027062892724224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
17406484954982636720859144416537895525112955/57298660027832579300801990496463620222517248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
9455128215846968878802143896945604845819505/38199106685221719533867993664309080148344832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
2192391839967009069200019273351766665637531423/7448825803618235309104258764540270628927242240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
724600687215523279634412413866178891149681261/2482941934539411769701419588180090209642414080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
26638843778653476567988351216911579068463877/88676497662121848917907842435003221772943360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
40744900398496550075715224941783587496477661/143246650069581448252004976241159050556293120 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
59282370299388416065549944504514976863677103/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
69711500997854545737301142776413570627504157/248294193453941176970141958818009020964241408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
432700583352202050341357167735085050441279771/1489765160723647061820851752908054125785448448 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
347061887492254993493739396924360848888587513/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
1154230814605245041305897986369101011699759/3800421328376650667910336104357280933126144 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
58639774404700096919231705260579236810551873/286493300139162896504009952482318101112586240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
23882582609926472007944591962692684861232919/95497766713054298834669984160772700370862080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
359977240115121194766282443590699910193458843/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
22730054810471659244700316831373121795505193/81855228611189399001145700709233743175024640 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
44764045142271816514630148847066870967721953/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
2710663711868642905229841805923425520867211/10231903576398674875143212588654217896878080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
81487609045546379101607742765636777094057883/310367741817426471212677448522511276205301760 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
5911251244637213786763646460238325065536245/19099553342610859766933996832154540074172416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
111891561269431174677720488740311503426811959/372441290180911765455212938227013531446362112 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
272292351354068345901365056743122936346391291/931103225452279413638032345567533828615905280 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
2349376601470040909070675068817240793995121/7958147226087858236222498680064391697571840 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
40433098367051304008010292830979103830880681/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
963893832075995147566569185780168737889309/3410634525466224958381070862884739298959360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
437133516406906817492224005510978297610033253/1489765160723647061820851752908054125785448448 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
53291063105731478045052447335277685098160589/177352995324243697835815684870006443545886720 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
10634226413126847100265245302179458969521235/38199106685221719533867993664309080148344832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
163505417989653330692844853817784890047271069/572986600278325793008019904964636202225172480 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
7435347507155839856006301205947711948803483/28649330013916289650400995248231810111258624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
368211906211140037273534025427467912712624053/1241470967269705884850709794090045104821207040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
75859492809865957703307374572968992097496139/266029492986365546753723527305009665318830080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
28010918309475886548501022188665207976101051/95497766713054298834669984160772700370862080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
723637148641813035729704954999601535887013/2273756350310816638920713908589826199306240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
3637667083540964215976891275681570220801411/20463807152797349750286425177308435793756160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
2410789436724340696381344564645174632091499/8952915629348840515750311015072440659768320 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
1929835291836427966849456141811788752361789/7162332503479072412600248812057952527814656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
49343398213157071452514384937713989978751013/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
20697159748475343131240986678912376957467705/70941198129697479134326273948002577418354688 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
7714516957402979622082132038996649323831883/28649330013916289650400995248231810111258624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
32473454312019074512329350594501468263505/113687817515540831946035695429491309965312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
47565218566559600737816920496198986657231151/190995533426108597669339968321545400741724160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
3554570535789700324900635659002865312978957/13642538101864899833524283451538957195837440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
17654901451408685217667748747208163399654393/71623325034790724126002488120579525278146560 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
598338350142147916080658919172663685686197/2273756350310816638920713908589826199306240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
200003806411744361827949097851608731604177/852658631366556239595267715721184824739840 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
740718170010217136972967434025270329816521/3410634525466224958381070862884739298959360 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
4031/35840 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
2676500245365788775647115405296392339059/17763721486803254991568077410858017182080 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
-3/2 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

55/512 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
23014886351198594312982283981963553453/317209312264343839135144239479607449680 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)
-194969539561782213413711446020081599895/736476363238355018015433087422833710496 	 (2-dim cube with (1,) type and [0] marked points)
30599676332585659668999782366321434235/46029772702397188625964567963927106906 	 (2-dim cube with (3,) type and [0] marked points)
-892151190743467047567593173536395952225/1472952726476710036030866174845667420992 	 (2-dim cube with (2,) type and [0, 1] marked points)
-701840885725475455326435254298594904827/736476363238355018015433087422833710496 	 (2-dim cube with (1,) type and [0, 3] marked points)
-1328313995106939826378416502820856195535/1472952726476710036030866174845667420992 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

69582589357638414827834263550504747563322644239566178801275074336271554794019/1495149828363415530029689027552648274033238841901560864717324750295795250184192 scaled square of 
1 	 (2-dim cube with (1,) type and [0] marked points)
-272645708544432868807159378063986811952748063420861149432140029563815632731248/347912946788192074139171317752523737816613221197830894006375371681357773970095 	 (2-dim cube with (3,) type and [0] marked points)
-109939287809354293507594051941945223800105789725184426605103929771351101056299/139165178715276829655668527101009495126645288479132357602550148672543109588038 	 (2-dim cube with (2,) type and [0, 1] marked points)
-634770277547926919206774886161590995520717568462200957870916070698349872813413/347912946788192074139171317752523737816613221197830894006375371681357773970095 	 (2-dim cube with (1,) type and [0, 3] marked points)
-7060401038947066230006713793029362545439370906469675254255773849988939080633/10705013747328986896589886700077653471280406806087104430965396051734085352926 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

765905982452222948763150627337059764920930368284142870798733648546350189154518243300122732155114508513437718258426727/7063118501026794342422487635234045485758430368224653991824165559887456134851199539514913281119077958793225698388454400 scaled square of 
1 	 (2-dim cube with (3,) type and [0] marked points)
-1426119831166372312006709800774323325591604346330637823205687012520803436721786944920785449530176782251707488312781695/1531811964904445897526301254674119529841860736568285741597467297092700378309036486600245464310229017026875436516853454 	 (2-dim cube with (2,) type and [0, 1] marked points)
-3/2 	 (2-dim cube with (1,) type and [0, 3] marked points)
-1047574970085461816578379249471214425976365956560280376903557076305340270582019837969048746239994686986850014190470095/1531811964904445897526301254674119529841860736568285741597467297092700378309036486600245464310229017026875436516853454 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

1895639500508019392238056154914292486413908065663037167495014935681417928180979419252163304813496380295147620165902470821/3137150904124305198133864969572596797116130788491849198791613024445850374776906724557302710907349026871040893986515873792 scaled square of 
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
122934609569073845561031909441436060841079859655728544644053802078496178025610164105127651386966975870096508071168143983/270805642929717056034008022130613212344844009380433881070716419383059704025854202750309043544785197185021088595128924403 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 3] marked points)

9687263736442174498503427766607441401567418786891558119195839386425877279011270848580114631411862815036345883906723624281/39614996908575752196974887808821132777302895086509184888059087635464733846067814802330922941408577416780227817344574084096 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
7405112997156474918318771979938274929207/142109771894426039932544619286864137456640 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)
-7771628150476424058811033867250382517160/7405112997156474918318771979938274929207 	 (2-dim cube with (0,) type and [0, 1] marked points)
-3/2 	 (2-dim cube with (0,) type and [0, 3] marked points)
-138779074115650429621625604772328259235/2468370999052158306106257326646091643069 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-7355290928129472769946157052933397739455/7405112997156474918318771979938274929207 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-1665348889387805155459507257267939110820/2468370999052158306106257326646091643069 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

1941830095660548701486907908994164831314487/7582835709088230316358422507456793527507968 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
-75150675431524596604664505461319072055929/1941830095660548701486907908994164831314487 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
587793962640873638856049422327396842033465/1941830095660548701486907908994164831314487 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
875419014139258821140531209649357118338532/1941830095660548701486907908994164831314487 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 3] marked points)

39534969044966050587320472228973192072401539/497108504489100467580648424702506196816508672 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
89460987820192469176332715276660395294445/79069938089932101174640944457946384144803078 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-4755288346346334394049773693799221401330811/158139876179864202349281888915892768289606156 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

5350229917413889332321610377557813463442889363/40483808302045235801416163562468548682139175936 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
2408487331885996169504340403366761010606714061/10700459834827778664643220755115626926885778726 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

1235760503284189393140761566346320847710930116159/10957270870863645352594658053238401973131037415424 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
313022492841208615699545415140540566177/3552744297360650998313615482171603436416 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
-1/4 	 (2-dim cube with (1, 3) type and [0] marked points)
-1/4 	 (2-dim cube with (3, 1) type and [0] marked points)
693895370578252148108128023861641296175/2504179942729668925596363321124324529416 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

37336276180283619158612642523578337559911/71054885947213019966272309643432068728320 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-1 	 (2-dim cube with (3, 1) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)

1527731640399749423390252968537167202245297/2564280261355180979810676040831308318121984 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
5549797369865684837721420205112291749163/35527442973606509983136154821716034364160 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)
-15682035375068498547243693339273093293555/22199189479462739350885680820449166996652 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-3/2 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
-7355290928129472769946157052933397739455/5549797369865684837721420205112291749163 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

9549516637143256733113159871091215626120805/22731970026969845095306937160139947004571648 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
689232258344322762000893932462220031149040/1909903327428651346622631974218243125224161 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

268350627453393518153103276239424806744213939/977870503643469489470787570799740480114770432 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
119/512 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
1/34 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
1/34 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
3/7 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

3359/34816 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
163/3359 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
578/3359 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

82767/859904 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
289/1761 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

1015165/6311424 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
249389671714194385766913315451045196415/222046518585040687394600967635725214776 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
5467895520156626927092048828029733413859/10640625993138960459388301459244595047040 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
5467895520156626927092048828029733413859/10640625993138960459388301459244595047040 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
5467895520156626927092048828029733413859/10640625993138960459388301459244595047040 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
5467895520156626927092048828029733413859/10640625993138960459388301459244595047040 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-249802333408170773318926088590190866623/10640625993138960459388301459244595047040 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-249802333408170773318926088590190866623/10640625993138960459388301459244595047040 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-249802333408170773318926088590190866623/10640625993138960459388301459244595047040 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-249802333408170773318926088590190866623/10640625993138960459388301459244595047040 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-1/4 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1/4 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
27755814823130085924325120954465651847/6384375595883376275632980875546757028224 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
27755814823130085924325120954465651847/6384375595883376275632980875546757028224 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
27755814823130085924325120954465651847/6384375595883376275632980875546757028224 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
27755814823130085924325120954465651847/6384375595883376275632980875546757028224 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
527360481639471632562177298134847385093/10640625993138960459388301459244595047040 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

2067505492170635794863973269338235885835251/10896001016974295510413620694266465328168960 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
-630269125759019165342824957833584490554543/689168497390211931621324423112745295278417 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
588458479124320291008999366503237174296691/2067505492170635794863973269338235885835251 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-667135388066077043198820205687625041254029/2067505492170635794863973269338235885835251 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
9305041133422441059437399386623066562673/2067505492170635794863973269338235885835251 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
6648555708853800506275233615289220536571/689168497390211931621324423112745295278417 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-1335584859716519399950902072621528484367/2067505492170635794863973269338235885835251 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
9305041133422441059437399386623066562673/2067505492170635794863973269338235885835251 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1574812646984566147989468615968200066961920/2067505492170635794863973269338235885835251 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1574812646984566147989468615968200066961920/2067505492170635794863973269338235885835251 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
36504278358050628120869564615318903212945/2067505492170635794863973269338235885835251 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-12660034531307365031616181866464420705445/689168497390211931621324423112745295278417 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
4582400378633746742704660237585118071825/2067505492170635794863973269338235885835251 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
15223026371772707202092961696829713118865/2067505492170635794863973269338235885835251 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
2516245048413692979134086859881015607079/689168497390211931621324423112745295278417 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

182486826138723089123370391669117473157152289/705708541327577017980236209267451182365099008 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-168929291172548671913968951066172189029934683/182486826138723089123370391669117473157152289 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-17758296558842347156169918708374180666410/2309959824540798596498359388216676875406991 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1842993597934594622991561947054005549049869/182486826138723089123370391669117473157152289 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-283411265867233938150910787563391141509256/182486826138723089123370391669117473157152289 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
2591061466955999320891385835445911649052160/182486826138723089123370391669117473157152289 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
464656603154170759748913100828514958493035/182486826138723089123370391669117473157152289 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-8717107001416529409217920861315799099133352/182486826138723089123370391669117473157152289 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
8717107001416529409217920861315799099133352/182486826138723089123370391669117473157152289 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-297648965333205634361444949489673068543739/182486826138723089123370391669117473157152289 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
2871320625645991456073348999915433745637047/182486826138723089123370391669117473157152289 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-1499287845220051198768595399877681244928951/182486826138723089123370391669117473157152289 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1198486772709603761438202827294139131460843/182486826138723089123370391669117473157152289 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
936043158009893788237880311875737805833388/182486826138723089123370391669117473157152289 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

50545071783861047151402444774085807085134255553/280299764949078664893496921603764438769385915904 scaled square of 
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-44272155698371251363038986697292694988882543831/50545071783861047151402444774085807085134255553 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1150288914809348402010247863084437060041427125/101090143567722094302804889548171614170268511106 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
1620635343957474813568615214184086447672474121/101090143567722094302804889548171614170268511106 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
761287695458268493708289155602459377173685765/101090143567722094302804889548171614170268511106 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1231634124606394905266656506702108764804732761/101090143567722094302804889548171614170268511106 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-55247833336103858976918629361275662625805064208/50545071783861047151402444774085807085134255553 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
55247833336103858976918629361275662625805064208/50545071783861047151402444774085807085134255553 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-517677458546771968485465052732391486914955449/101090143567722094302804889548171614170268511106 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
1261015648020592567246326360379091645927468421/101090143567722094302804889548171614170268511106 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
2898365735221958703710569833924674082161739497/101090143567722094302804889548171614170268511106 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-1295679897248931785089382467696346852650438169/101090143567722094302804889548171614170268511106 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
966170159974550934277052733849093205696944867/101090143567722094302804889548171614170268511106 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

204659627655978141144683257247286778989633331437/6469769188334214035379512931082983306897184710784 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
600489339481605936325441385713633965477475067/6445972524597736728966401803064150519358530124 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
610732555503571287949914690383882345661367745/6445972524597736728966401803064150519358530124 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
613085064446415005069410951743556614794510561/6445972524597736728966401803064150519358530124 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
623328280468380356693884256413804994978403239/6445972524597736728966401803064150519358530124 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
74/127 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-74/127 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
43116905829082380080951414476511012645298068161/818638510623912564578733028989147115958533325748 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
33573659238818986121074893238322380623062592205/818638510623912564578733028989147115958533325748 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
30075576462016330585930598274043395516626439097/818638510623912564578733028989147115958533325748 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
46316219970143883541919684248111365571825083637/818638510623912564578733028989147115958533325748 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
2516245048413692979134086859881015607079/32673735317273848881892518884364849071428 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

900873291638715166573723089081474110053681743965/1650168966297020602615398861584422532955783711744 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
9737071827760988326513868222240103293623793267/900873291638715166573723089081474110053681743965 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
449648328927155480082423104018628693806642831834/900873291638715166573723089081474110053681743965 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
90255860754597567759412106576755906795548260662/180174658327743033314744617816294822010736348793 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
19270443517319768776175186023674757189855273519/900873291638715166573723089081474110053681743965 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
19243487685683017850847624695595156189371345419/900873291638715166573723089081474110053681743965 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
19283627369520288774199029655044598406455594717/900873291638715166573723089081474110053681743965 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
19256671537883537848871468326964997405971666617/900873291638715166573723089081474110053681743965 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
13002764393357262123146775137682538659986600694/900873291638715166573723089081474110053681743965 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

187369003108693916820942016386781774028137703253359/230623562659511082642873110804857372173742526455040 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
910591033438318435414498815945665710280725348983/187369003108693916820942016386781774028137703253359 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
62160058802025287802673696616163021189816611695710/187369003108693916820942016386781774028137703253359 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
10637403700801903621474518678578183560223781595937/749476012434775667283768065547127096112550813013436 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
10690144116433051655970178940297731038942308028107/749476012434775667283768065547127096112550813013436 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
10614884745853719274299636561806555699214370238181/749476012434775667283768065547127096112550813013436 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
10667625161484867308795296823526103177932896670351/749476012434775667283768065547127096112550813013436 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1797592879022079137650709225297975815098925707213/187369003108693916820942016386781774028137703253359 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

129794394473205123645573103902350023033309168483249117/191865859183302570824644624780064536604813008131439616 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-25308493947231339904337362967874721324267389624072229/129794394473205123645573103902350023033309168483249117 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1113833420535442634371322669622560189117555175350751/129794394473205123645573103902350023033309168483249117 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
1104409060935363713826985863804696443440814830443815/129794394473205123645573103902350023033309168483249117 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
1117758136070237116472984283685469084949493931573953/129794394473205123645573103902350023033309168483249117 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1108333776470158195928647477867605339272753586667017/129794394473205123645573103902350023033309168483249117 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
749973530691564112525678990028016666301249225268022/129794394473205123645573103902350023033309168483249117 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1220262764829921242578125670696725096240537297570768103/4153420623142563956658339324875200737065893391463971744 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
374995250670674869759846029684725944956457242748533/35242245915665595453519874965970399891423459857639512 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
374512256972718810988102164991239463663730973410351/35242245915665595453519874965970399891423459857639512 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
375006696573830345351630757318230493912134471152281/35242245915665595453519874965970399891423459857639512 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
374523702875874286579886892624744012619408201814099/35242245915665595453519874965970399891423459857639512 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
98863797641134275050157199082150048356827/13773650006589159789082591461551089864294108 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

638008599754879425393643353288132998826227/54143823091776321214299499948295236370979840 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
17902500560918905421189703015630345441315/638008599754879425393643353288132998826227 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-17902500560918905421189703015630345441315/638008599754879425393643353288132998826227 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-17902500560918905421189703015630345441315/638008599754879425393643353288132998826227 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
17902500560918905421189703015630345441315/638008599754879425393643353288132998826227 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)

18020633670998404992810564389114260130628306356873128356942315049262189131844166182854972787722793/34536738768185740883251359887734670089263607772081612667379993175879058027063080084912481916760064 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
84012911990287935383392764623896910025919673023620532272952936718668076314219214832730622805995/18020633670998404992810564389114260130628306356873128356942315049262189131844166182854972787722793 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
8817410920074783398421335139237535271719021255457509320634497984484615382176774405998727298875961/18020633670998404992810564389114260130628306356873128356942315049262189131844166182854972787722793 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
8881379858565802492898503593490074220269360504529322576938984168757142890369757481733339767363091/18020633670998404992810564389114260130628306356873128356942315049262189131844166182854972787722793 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
144228918529859755154251392173151492544839775761536445423811011982735630620203517360049580774256/18020633670998404992810564389114260130628306356873128356942315049262189131844166182854972787722793 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

14294585550974098494498004003061726441407626784882701328419514879308483504472452430685891570775267425/18453128879102366712638017934453002373763385709438083437508930610444481671008426171243492134628140032 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
57103632230220013028267083317950425913626539427727559391967725822621279116022686182031790963584747/14294585550974098494498004003061726441407626784882701328419514879308483504472452430685891570775267425 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
4689057729992954881603834236352459112089828372767975162174915037858747318939639654716187622068918948/14294585550974098494498004003061726441407626784882701328419514879308483504472452430685891570775267425 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
237470180033153854431353521144706786612001438159835680237041041211270055151918579002950881852296/44255682820353246112996916418147759880518968374249849313992306127890041809512236627510500219118475 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

4755205183827868354209023191831076371685191926745605886705214557422664369991806568196361257347644383431/7318827802098738429182978049567603938000704913859943080150791618205943554289895644511176484236936921600 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-910524088599170815628803350686733808880212290043677765362351266447688446194859128238826697059959810671/4755205183827868354209023191831076371685191926745605886705214557422664369991806568196361257347644383431 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1407976027187793283453868478708739416986737275160076454992399627997230962417088287551036232139201844/432291380347988032200820290166461488335017447885964171518655868856605851817436960745123750667967671221 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

43803660831064296478430683190520196910272351233994409166417027828930282698694535796978999331857430545155/152166565882491787334688742138594443893926141655859388374566865837525259839737810182283560235124620269792 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
11043870190948931971734960989065308301081569/2741534212708828765557150450822273416737166410 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

377860063819399710438006417644914151323854058047/1403665516906920327965261030821003989369429201920 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
723/512 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
-13/1446 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
227/1446 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
227/1446 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
61/3615 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-11/723 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-11/723 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-2/241 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-2/241 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-2/241 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-419/1205 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-91/482 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1/723 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
1/723 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1/482 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
1/241 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

404711/1480704 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
59/404711 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
59/404711 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-1306/2023555 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
2606/404711 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
2606/404711 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-1602/404711 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-1602/404711 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-1602/404711 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
2022/2023555 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-657/404711 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
26/404711 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
26/404711 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-1407/404711 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
78/404711 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

176883032514951936088353894327417906386759832361/57513387893165057047140065416206071934214231040 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-516379470521201769199459915490883514466478488543/530649097544855808265061682982253719160279497083 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-13013997573648852755990482684587688072051358123/530649097544855808265061682982253719160279497083 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
4462533555052100587669499324106993546322075510/176883032514951936088353894327417906386759832361 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-4636264138983777577991331337441232677645410260/176883032514951936088353894327417906386759832361 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
49649046439318635099714289860929068710876660/176883032514951936088353894327417906386759832361 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
1790777000236307666800243613984355074531815295/176883032514951936088353894327417906386759832361 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-2140802250273022404781596795326606874096110655/176883032514951936088353894327417906386759832361 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
206287160063923972743494699610617042987749258/9309633290260628215176520754074626651934728019 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
497452203376807808474420764050362921945265150/176883032514951936088353894327417906386759832361 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
487854381390043540412218758849913471864831785/176883032514951936088353894327417906386759832361 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-27532796851026235683923168607596520334409355/9309633290260628215176520754074626651934728019 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-82608798983637380833991127743147485622670690/176883032514951936088353894327417906386759832361 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
3262279695236594649115553091383120389837145/176883032514951936088353894327417906386759832361 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

922924454080393641560146260933020381616739644408398591075593315284083530330716243308041/5655781665606186903854384184527313531156376143485206216810886561756109547789413143923584 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-13013997573648852755990482684587688072051358123/14269627023654039065601767491370204693801008540 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-115540719419847451391510420457648298428176464613081855528508379102233916038874188615945/3691697816321574566240585043732081526466958577633594364302373261136334121322864973232164 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-19296893980774565693205060073025764507733016940278200279711412038286916173255541684605/3691697816321574566240585043732081526466958577633594364302373261136334121322864973232164 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
7447356965897795264957143479139360306631499/713481351182701953280088374568510234690050427 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-78313031864394091510552610005265649757384810197388106529207351558644928279737140383657/1845848908160787283120292521866040763233479288816797182151186630568167060661432486616082 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-57519612788051184106597748193773126996795176440918181012491957439890946827288667281207/1845848908160787283120292521866040763233479288816797182151186630568167060661432486616082 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
5879184061821833223189598938902585725150853853/7134813511827019532800883745685102346900504270 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
149235661013042342542326229215108876583579545/1426962702365403906560176749137020469380100854 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-9516729869760037020010270258656747391922837711422686781543453173538466884950959544717/1845848908160787283120292521866040763233479288816797182151186630568167060661432486616082 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-4169850678700432258993305792844384396342646174044705934388066114430300225749923604087/1845848908160787283120292521866040763233479288816797182151186630568167060661432486616082 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-24782639695091214250197338322944245686801207/1426962702365403906560176749137020469380100854 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
1957367817141956789469331854829872233902287/2853925404730807813120353498274040938760201708 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

6763452065145738841034874685208961827823230738082147478152557660209286756399117119241/760445040506254899344634946248869403815849463093757276039877270628717035975258444889600 scaled square of 
-1/2 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
1332622906923256871537960255694544563921421893584835792538573739285451218037787459725/13526904130291477682069749370417923655646461476164294956305115320418573512798234238482 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
1332622906923256871537960255694544563921421893584835792538573739285451218037787459725/13526904130291477682069749370417923655646461476164294956305115320418573512798234238482 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-1087227607799155155340058238197789636291692500923680077336791379420879403197092070/8061325465012799572151221317293160700623636159811856350598996019319769673896444719 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-769519142176846714608296781912717086464206197127537012845595255765771337759430032560/6763452065145738841034874685208961827823230738082147478152557660209286756399117119241 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-769519142176846714608296781912717086464206197127537012845595255765771337759430032560/6763452065145738841034874685208961827823230738082147478152557660209286756399117119241 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
4512950410858731114739751389615778515666312246980366858911873631472639836234763805850/6763452065145738841034874685208961827823230738082147478152557660209286756399117119241 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
900691076755265653253370887731976876790063848396976157022687397166408037555228308290/6763452065145738841034874685208961827823230738082147478152557660209286756399117119241 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
900691076755265653253370887731976876790063848396976157022687397166408037555228308290/6763452065145738841034874685208961827823230738082147478152557660209286756399117119241 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-97977766234115177059987721427411146234575075717625126276953665372909381174854535255/6763452065145738841034874685208961827823230738082147478152557660209286756399117119241 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-608162828806844711970741231145045165763202745611837062945403149572576858986801858045/13526904130291477682069749370417923655646461476164294956305115320418573512798234238482 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

2495164921194228249229750755431252535806218495411878380877757057659699957229679578199769268365717402770267196011969339463092321967/4479421236200544350512901631546639793356551386021602338238648802548612621531002473899940627114124467205754641084248067484934555136 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-41030034587954715198020978712259816960829045302998372738136289980955338919085414540939667635112692811995129385231275192654397804/2495164921194228249229750755431252535806218495411878380877757057659699957229679578199769268365717402770267196011969339463092321967 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
8555158844980462070219613333037818497711968328338488007786824121817083578427909057318867576583406720372680966638570921895620637/4990329842388456498459501510862505071612436990823756761755514115319399914459359156399538536731434805540534392023938678926184643934 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
42872721039147215393076295625131598357719981733213716080771474126589637851935220108928545819199306577355818254594889447256645357/4990329842388456498459501510862505071612436990823756761755514115319399914459359156399538536731434805540534392023938678926184643934 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-27047723624571623280692917190788587256155165274432456059117559867481034001951264557042986823102480252581777252638453013870786047/1663443280796152166153167170287501690537478996941252253918504705106466638153119718799846178910478268513511464007979559642061547978 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
837272820710253669199531706183824723319962356262771131655106552124640231091571287244235975428533030627463759632888575559817413/831721640398076083076583585143750845268739498470626126959252352553233319076559859399923089455239134256755732003989779821030773989 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
10687404067355475123102553809535128352952890637312716577663856757308801540433388722874103141316537697122595933125936474467513097/1663443280796152166153167170287501690537478996941252253918504705106466638153119718799846178910478268513511464007979559642061547978 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
1172282236125224958507279120576295980285207903215121445687914849315443975174732820245901696885852273771633742831479469899825569/4990329842388456498459501510862505071612436990823756761755514115319399914459359156399538536731434805540534392023938678926184643934 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
48930837510140306575233659738033235696400763032607628006659616027125366895232943052788726133505692754842950435622985974866357/2495164921194228249229750755431252535806218495411878380877757057659699957229679578199769268365717402770267196011969339463092321967 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
4957984272830518068777467180973706526165775234814355048295304735081901038656201734276571475967744280404183884219908817560846140/2495164921194228249229750755431252535806218495411878380877757057659699957229679578199769268365717402770267196011969339463092321967 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

711424995845137775052233444628940771570392027440465935545418549758357834275898241232461392419272721766567139646142028818337045967291/1277524439651444863605632386780801298332783869650881731009411613521766378101595944038281865403247310218376804358128301805103268847104 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
6613700899692061229691982328544126388210552595660851562681536796177718614119101552439/3794415603875477417002501224201387932262709962006836890932811836043931852118422106106322 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-22940852185820197142815647464821471193043954134012892552156938087892392840037222823583392039240725893939814088735564091761131010973/1422849991690275550104466889257881543140784054880931871090837099516715668551796482464922784838545443533134279292284057636674091934582 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
11846696455774169747960973257616274490305506211026818711477611376837995139899347758980356022023397022338449265927010166144172662285/1422849991690275550104466889257881543140784054880931871090837099516715668551796482464922784838545443533134279292284057636674091934582 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
1941801002631796543435321479759849343310331107212805729323343404471789018155727982733/1897207801937738708501250612100693966131354981003418445466405918021965926059211053053161 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
484697038802444892622041989189027586075764154020349280728484874966171223129011777471094646026664347206316367206089241761995993329/1422849991690275550104466889257881543140784054880931871090837099516715668551796482464922784838545443533134279292284057636674091934582 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
9149594131028850832075261057619420165354723734160974461875698078162128747305776308569335050268226844539781565076266843592452603691/1422849991690275550104466889257881543140784054880931871090837099516715668551796482464922784838545443533134279292284057636674091934582 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
37826758091508008619949393657065323571788009215825352302883438492641281908812801279/1897207801937738708501250612100693966131354981003418445466405918021965926059211053053161 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
3832848184358074679026342060204122307375959427590273448454664679282659647424768918580/1897207801937738708501250612100693966131354981003418445466405918021965926059211053053161 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

262486764878814452830726121253952972398946914391387543110323290393595116766860096879152649/971370394592122218752640313395555310659253750273750244078799830027246554142316059163218432 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-2221725237207820420187563722594188798739827486578971498982393625384931191151210970539843/524973529757628905661452242507905944797893828782775086220646580787190233533720193758305298 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-2221725237207820420187563722594188798739827486578971498982393625384931191151210970539843/524973529757628905661452242507905944797893828782775086220646580787190233533720193758305298 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
1295177030350452779139160514404829709679889675297493217324477156671605463291447079796277/262486764878814452830726121253952972398946914391387543110323290393595116766860096879152649 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-1555370965680171117827631709185782649484546527297443996453932070276530164495344697679465/524973529757628905661452242507905944797893828782775086220646580787190233533720193758305298 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-1555370965680171117827631709185782649484546527297443996453932070276530164495344697679465/524973529757628905661452242507905944797893828782775086220646580787190233533720193758305298 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-916430585477557790428632202972401858968875686262855114669719195547482378752060143199728/262486764878814452830726121253952972398946914391387543110323290393595116766860096879152649 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1916905737065210399181156107828211950618139895197438033412349445094618717393016451022823/524973529757628905661452242507905944797893828782775086220646580787190233533720193758305298 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

110822665850877304020185927041420256419200774462634349852541628917325222774443419300995860126851014961703784865927889934558161281353864545/201581921508784882200487695704779136702964348614799992511405703452358831213893600914854696618827151824691252847280024343970785493126797312 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-2343708937064349243784911315884517139206309966973525919641195220549610920877768930564266494962757638129852447609980876827471830146224591/110822665850877304020185927041420256419200774462634349852541628917325222774443419300995860126851014961703784865927889934558161281353864545 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-573625860004945057356380854222202985577897679356227501091938067909352621395532364945713673519166274877771660889607476403668658810002412/110822665850877304020185927041420256419200774462634349852541628917325222774443419300995860126851014961703784865927889934558161281353864545 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
262368267892397927393260065639980630272743381505714192851497559780240606671960985703082884483379182833778987505680652017711594798670717/36940888616959101340061975680473418806400258154211449950847209639108407591481139766998620042283671653901261621975963311519387093784621515 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-337129195498490647219590164125800593132963993399769090540822580986431752236604382798662310550749368068038473655315716728067523360547349/110822665850877304020185927041420256419200774462634349852541628917325222774443419300995860126851014961703784865927889934558161281353864545 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
58650226642311295908534453655708601769132763712362945455779578339039847660501781282101819669284179235691809535528689242449744857505704/36940888616959101340061975680473418806400258154211449950847209639108407591481139766998620042283671653901261621975963311519387093784621515 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
1703158741480836726913974870680488574577215067084015662809582341517161624972873764674320262595754209515902005534705304941433242916239/947202272229720547181076299499318430933339952672088460278133580489959169012336917102528719032914657792340041589127264397933002404733885 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

3897546431649757413636527853721170206776326098584614777634165375593353067100148862436582507655921843409595001972043732156378995170013525393/7092650614456147457291899330650896410828849565608598390562664250708814257564378835263735048118464957549042231419384955811722322006647330880 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-109266358099231434560860685950491095125246422557631277090200201293631889750282765747695518/20663469656464933315988308042510560649081005364186619142390247925355384261047067366209930981 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-90209515876103289542879851964871754490144118212201624544221961512967657122486455816548617149479222492066099652433170598424815396778556989/31180371453198059309092222829769361654210608788676918221073323004746824536801190899492660061247374747276760015776349857251031961360108203144 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
219547103617086961921679582389082735450291902079516374063128495628884875705682328795722487024292620272729244079165591933435348859682912261/31180371453198059309092222829769361654210608788676918221073323004746824536801190899492660061247374747276760015776349857251031961360108203144 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
234610116781933632339707616397178482498094849376759226064024111300748955434220567102315476/144644287595254533211918156297573924543567037549306333996731735477487689827329471563469516867 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
531406389041994664468933361448009155566234925852477231940495268070964766475800190995068873/289288575190509066423836312595147849087134075098612667993463470954975379654658943126939033734 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)

688381627643447968301849681763826582316929547307404005861755878509830917880871346693475886043/2644924116027511464446503429441351763082368686615887250225951734445489185414024622874871165568 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
3338475318663241127355921961726672407831231220305354859699775280621360862211727888376602449/1376763255286895936603699363527653164633859094614808011723511757019661835761742693386951772086 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
3338475318663241127355921961726672407831231220305354859699775280621360862211727888376602449/1376763255286895936603699363527653164633859094614808011723511757019661835761742693386951772086 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-21186574828590657060812125079614045387926389381678194187495641339392539955323125436768044273/5507053021147583746414797454110612658535436378459232046894047028078647343046970773547807088344 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
8416447079137348820119321702746168642111077967895039725703418515364305373246194775574957463/5507053021147583746414797454110612658535436378459232046894047028078647343046970773547807088344 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

294870860569720979763476147627153020795632209388755608404881548225572446674331369881952060048283417805247813641463131480022867523360619949613161/531835434545203171870347098929273334867984522858889895285385589244915553450669059512505916718724091413939909008945715209119376774265834907561984 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-5257598814568484209440166738841559410984141661242901756974600185012173763661566102119015957303927668561969338885269850426056786618110701187873/294870860569720979763476147627153020795632209388755608404881548225572446674331369881952060048283417805247813641463131480022867523360619949613161 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
518548851409389861900600581047590629880390071250236046942382650190741585510134230741858942164759029501934311410547318962358769387071218391702/294870860569720979763476147627153020795632209388755608404881548225572446674331369881952060048283417805247813641463131480022867523360619949613161 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
535368834063686569841066280382779166252267587681989535745337420521686740894271305577127464646902769100693565880493461269361067011701197196366/294870860569720979763476147627153020795632209388755608404881548225572446674331369881952060048283417805247813641463131480022867523360619949613161 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

41839676644324703996683086092224136654017214980846912604441433358613143513096664421604609794065128481220639897182725307372802351878836118123203203/75486940305848570819449893792551173323681845603521435751649676345746546348628830689779727372360554958143440292214561658885854085980318707100969216 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
3207365219409776596261789761304082885088601146225718701541487989955516862524377277505483647323/1791336535234055948449874803105964549533301321118874871878305357058713420520947986187327165971812 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
3311401371856820878908836968107688978082869294786227143365809487698274328354747850607450243959/1791336535234055948449874803105964549533301321118874871878305357058713420520947986187327165971812 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1006457419465200323551241969881175815295422132506282372739551035731950774448967886893646256641221179/3668657224159346582425343596761015397444201105651455737606769371256245085226901475711646035910270976 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-90124265253442252275107890049429054535015713828466861240850733046432006865279514425130153188669/1006457419465200323551241969881175815295422132506282372739551035731950774448967886893646256641221179 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

283760786586683221881513450237949432707938098201084472910451081259482949816177058540509859818616485311/1030612397532365131316471777158324034862512263686433149685300260589517593035743116179093766800610487296 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
275/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
-1/275 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
-1/275 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-1/55 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-1/55 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
2/275 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-2/275 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-2/275 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1/275 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)

18803/35200 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
103/18803 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-2205/150424 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-2755/150424 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1377/150424 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-275/75212 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-1377/150424 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
823/150424 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1651/150424 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
275/37606 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-1375/150424 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-825/150424 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)

160701/300848 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-93773/5142432 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-74867/5142432 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
459/50416 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-18803/5142432 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
103/5142432 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
14197/2571216 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-23615/2571216 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1651/151248 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-103/2571216 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
18803/2571216 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-27947/5142432 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-46853/5142432 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)

1377168163/2632925184 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-26696867/1377168163 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-2055504/1377168163 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
2477443/1377168163 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-1112645/196738309 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-12996700/1377168163 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-13072324/1377168163 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
288320/196738309 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-345926/196738309 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-7526102/1377168163 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
7385821/1377168163 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
2224483/1377168163 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
5142432/1377168163 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

46084212355/88138762432 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-7557/4964968 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-2072940377/368673698840 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
623037247/368673698840 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-3568303791/368673698840 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-3548443919/368673698840 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1855/1241242 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-202809761/36867369884 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-68755625/36867369884 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
317035349/184336849420 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
994753481/184336849420 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
9453/2482484 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1444268707/5084127232 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
14969699/1444268707 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
14969699/1444268707 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
14981565/1444268707 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
14981565/1444268707 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-4171297/206324101 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
2807118/206324101 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
2807118/206324101 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
389864/1444268707 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
389864/1444268707 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
30228/1444268707 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

60479576557532911/109818032986403840 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-1074658906371881/60479576557532911 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-111563626526767/60479576557532911 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
99793544593027/60479576557532911 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
223542209783585/120959153115065822 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
315730313339980/60479576557532911 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
104376030757600/60479576557532911 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
105992316569486/60479576557532911 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
106777998746094/60479576557532911 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
108080935280380/60479576557532911 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2131015718639158221/3870692899682106304 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
2121534839870507/1311394288393328136 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-2381365487435195/1311394288393328136 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
3010466767/1600024716212 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
5168828260602869/2841354291518877628 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
14924978967705539/2841354291518877628 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
3829924719279755/2131015718639158221 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
3802724299104151/2131015718639158221 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
727768738/400006179053 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

359184593071741025825/671433875657384005632 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
251106277032293243/71836918614348205165 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-624813854561941842/359184593071741025825 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
2597911917448327194/359184593071741025825 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1243580227322504094/359184593071741025825 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-392627096788808296/71836918614348205165 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
679025699791212392/359184593071741025825 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
681101358310833984/359184593071741025825 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1967554635289952338133/3678050233054628104448 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-58640910153/33828534369860 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
67624680369457581113/19675546352899523381330 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
142072996526598825413/19675546352899523381330 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
3757227708838175562/1967554635289952338133 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-53834347478171216998/9837773176449761690665 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
15980921064/8457133592465 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

124339441062990433/450325449531576320 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
58157127138394/124339441062990433 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
58157127138394/124339441062990433 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
836245226299346/124339441062990433 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
836245226299346/124339441062990433 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
437112131465174/124339441062990433 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2922962337471583070729166559/5289619710655481983125257984 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
40269633795326952865173107/5845924674943166141458333118 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
21237612684318860252623747/5845924674943166141458333118 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
340731850091190866416109/5845924674943166141458333118 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
10289823765749599084766969/5845924674943166141458333118 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

11577089135238388467207398652675/20951794034996307450986665894912 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
385074568072546941584750629/11577089135238388467207398652675 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
42055661323857012266786580779/11577089135238388467207398652675 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
61920201724847143/35420853387393582575 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

202917053198814977562388918301689/370466852327628430950636756885600 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
5387501676862191136491928897019/3246672851181039640998222692827024 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
11293691138957989930084761302139/6493345702362079281996445385654048 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4552463686807682169070455158459960449/8311482499023461480955450093637181440 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
34553778878484879431/19899778194661579362094 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2825438279377683040991069/10188686435666728633392128 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
9369900284552725112175913707540857045767/71054885947213019966272309643432068728320 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
-1/4 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-1/4 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-138779074115650429621625604772328259235/18739800569105450224351827415081714091534 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-3/2 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
693895370578252148108128023861641296175/18739800569105450224351827415081714091534 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
693895370578252148108128023861641296175/18739800569105450224351827415081714091534 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-138779074115650429621625604772328259235/18739800569105450224351827415081714091534 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-138779074115650429621625604772328259235/18739800569105450224351827415081714091534 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-416337222346951288864876814316984777705/18739800569105450224351827415081714091534 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

10099503495080796817059040346286092941003711/19189555782763981029736271273043675229730816 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
-18918230807254143633865346049788993281979/1442786213582970973865577192326584705857673 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
54970390040275496806460851802294187941487/10099503495080796817059040346286092941003711 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
54970390040275496806460851802294187941487/10099503495080796817059040346286092941003711 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
54970390040275496806460851802294187941487/10099503495080796817059040346286092941003711 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
54970390040275496806460851802294187941487/10099503495080796817059040346286092941003711 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-18323463346758498935486950600764729313829/10099503495080796817059040346286092941003711 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-20821486680840206668676211486666637980059/10099503495080796817059040346286092941003711 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-58301087819051107117379866316830066163127/10099503495080796817059040346286092941003711 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
37895938360557851737568531644480412960773/10099503495080796817059040346286092941003711 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
37895938360557851737568531644480412960773/10099503495080796817059040346286092941003711 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
19988812236146304090946457858032668424649/10099503495080796817059040346286092941003711 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

194357979648885347326628667016782614766582231/369353270677240569309587761235605684699564288 scaled square of 
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
54970390040275496806460851802294187941487/9967075879430017811621982923937569988029858 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
54970390040275496806460851802294187941487/9967075879430017811621982923937569988029858 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
54970390040275496806460851802294187941487/9967075879430017811621982923937569988029858 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
54970390040275496806460851802294187941487/9967075879430017811621982923937569988029858 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-18323463346758498935486950600764729313829/9967075879430017811621982923937569988029858 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-1127412097067869516971974720153291793539987/194357979648885347326628667016782614766582231 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-59354015097144443122302685287841991036020/27765425664126478189518381002397516395226033 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
37895938360557851737568531644480412960773/9967075879430017811621982923937569988029858 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
37895938360557851737568531644480412960773/9967075879430017811621982923937569988029858 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
19988812236146304090946457858032668424649/9967075879430017811621982923937569988029858 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

82842251864947987581201377534358908454223/426329315683278119797633857860592412369920 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
1665348889387805155459507257267939110820/82842251864947987581201377534358908454223 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-3330697778775610310919014514535878221640/82842251864947987581201377534358908454223 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
3330697778775610310919014514535878221640/82842251864947987581201377534358908454223 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-1665348889387805155459507257267939110820/82842251864947987581201377534358908454223 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
832674444693902577729753628633969555410/82842251864947987581201377534358908454223 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-832674444693902577729753628633969555410/82842251864947987581201377534358908454223 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)

236487548681199035838154885993855288326769781394279135726020306405945630902051101563133/422755845304724222191096766030508815845618653712697956634097610419900848613350497451008 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
421354226950515304741438792290931096613249636902393925699175081760764185687360833101/78829182893733011946051628664618429442256593798093045242006768801981876967350367187711 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
118379964882113632320322438531688454306676329493707846263196589032540958586101962618251/236487548681199035838154885993855288326769781394279135726020306405945630902051101563133 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
119305251844951938385949828064560493121009841857463266527851769942369109896226697989945/236487548681199035838154885993855288326769781394279135726020306405945630902051101563133 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
1665014843946462118461671143752124127065721513617540636368078882056942918944022460814/236487548681199035838154885993855288326769781394279135726020306405945630902051101563133 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
789447990514190386230852606195124956840022918458280913510016468933008338726134136811/236487548681199035838154885993855288326769781394279135726020306405945630902051101563133 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
789447990514190386230852606195124956840022918458280913510016468933008338726134136811/236487548681199035838154885993855288326769781394279135726020306405945630902051101563133 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
820149860956835353409827155818697548584630394657750084973458007963997105753071879595/78829182893733011946051628664618429442256593798093045242006768801981876967350367187711 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
831215633454337194427649784898553246738523553626950870318370120683639601883825788635/78829182893733011946051628664618429442256593798093045242006768801981876967350367187711 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
420400500542836632351218290875635401741026381080575330438817223724620005994707775845/78829182893733011946051628664618429442256593798093045242006768801981876967350367187711 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

67600989425927085844688997359132550594594723270399477679577377492395834507401372383486635/80721083283182604232756867752569271748870752049247278327814931253229442014566776000216064 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
212047777660391420064691543500503824275051563286991221320950718819662395915597977745877/67600989425927085844688997359132550594594723270399477679577377492395834507401372383486635 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
22481729970556499677300054317280900190636224388869077696970528309714706163779389933328048/67600989425927085844688997359132550594594723270399477679577377492395834507401372383486635 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
63243787099916983791974743781317390087766896181220583028337599055585537848320788849524/13520197885185417168937799471826510118918944654079895535915475498479166901480274476697327 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
307590003994957415464601508578974984237753012550637163773264004959519581197034958406552/67600989425927085844688997359132550594594723270399477679577377492395834507401372383486635 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-2575575859991544106535002026499577843757787547245005731587690082802642224122170114764/22533663141975695281562999119710850198198241090133159226525792497465278169133790794495545 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
31786375192659855364546572910730159450342778261475455818616968586161494221514521193466/4506732628395139056312599823942170039639648218026631845305158499493055633826758158899109 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
30938956135405786633707344894684886036915740039154554930018310143888030098737027040714/4506732628395139056312599823942170039639648218026631845305158499493055633826758158899109 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
15968458088944588273358432959198303882542464620172046713260723512964116187941354352270/4506732628395139056312599823942170039639648218026631845305158499493055633826758158899109 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727/8652926646518666988120191661968966476108124578611133142985904319026666816947375665086289280 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-1204057252559636139168127734738786616230148427044273270853429620504221090890606784923067487/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
16913729974933067378804890958914481995793979679709919238474959726060610280032441398863230/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-8933805186504672125947837165635508487598457827548998237509848736097681240889391648040733/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
24972713415289066506429007285681018721836429589294236212939315369510067210769093532575523/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
24651062491759574367619372420998113151266227016476572322949071362326084893940171645111715/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
25674164632684937597746192216301144539255464633397337150048057460280959131221257003310335/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
12811670550614402413260558990275294648301447837265987167268085415503696338036509138505575/6033689949033393167821574429460785680798641408710592650388237533357415496777378752444486727 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

57273299873241879198462701804561543422426537015269491484555754845244060664489379648544438875/193078078369068581370290381742745141785556525078738964812423601067437295896876120078223575264 scaled square of 
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
10049309419188779654510944650921400580268809/2869531050798739987632463541370214189445731692 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-5918952507131077750273025084990496254291924676651453072422246623138890810619576983158909/3204100692209335899214696604450995436219666406448642880254867403929737659551853406911577000 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
16559570580561692116043120523571962514531282473663755189486473267807630540090276869344659/3204100692209335899214696604450995436219666406448642880254867403929737659551853406911577000 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
376028964420989239643589762976904257998982692018415750216918932487228849816222384553117/71202237604651908871437702321133231915992586809969841783441497865105281323374520153590600 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
365905050941920425591969149300848017306100608365907939851643160599913660086230907555133/71202237604651908871437702321133231915992586809969841783441497865105281323374520153590600 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
5074711165845498595846967113533387261237515/1913020700532493325088309027580142792963821128 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

12192480678916355491006286303867031013797799045/45912496812779839802119416661923427031131707072 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
143832255445318387032262712280364615308170071/39015938172532337571220116172374499244152956944 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
143832255445318387032262712280364615308170071/39015938172532337571220116172374499244152956944 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-7534206498120942211874089104195916814285613/24384961357832710982012572607734062027595598090 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-7534206498120942211874089104195916814285613/24384961357832710982012572607734062027595598090 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-43823912177139792468929181687454541824194327/195079690862661687856100580861872496220764784720 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)

78287061963619120727075142024360544643007672834369632107594327012585590082386527918926617506207/148520373561454941586983309231736461426631372595836370426559129840017395109413903160624584704000 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-5540592027577498071764446547607748230825619648545522347506163266682583646225619991946061215457/78287061963619120727075142024360544643007672834369632107594327012585590082386527918926617506207 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
292001750156572963077177839180389049795721177052375502480367819426490422279084504822825473280/78287061963619120727075142024360544643007672834369632107594327012585590082386527918926617506207 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
292083663217968761526789371446790719537425719383100233360215444155672723177342196308561022720/78287061963619120727075142024360544643007672834369632107594327012585590082386527918926617506207 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-130610003461063060805760150541525136521896674314429938183803043003348538055578526916611389875/78287061963619120727075142024360544643007672834369632107594327012585590082386527918926617506207 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

107740015503843387664092322618792058140652174435129078688604083283497276890697814971486912745666273/205425250592536572787845172671922069143252133517385914650327514081024588376182249259263444336287168 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
432577898579646845710988779006828566149308538313974183375912158014446876938038957798230334746522/107740015503843387664092322618792058140652174435129078688604083283497276890697814971486912745666273 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
432472619306226198464649017940580117089070668407525687264251221498190063168740395132064328547942/107740015503843387664092322618792058140652174435129078688604083283497276890697814971486912745666273 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-35134390106189133803810649279398963819279380277/19568967045797542883872876448232966959087442456658 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

602068299863702508403687379547187879555050414725113595889793607035084017993149064246501560432445170627/1103257758759356289680305383616430675360278266215721765771305812823012115360745625308025986515622635520 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-1232432976164141829878616003221714104859337006742524715628409137070246191553588696373300835986801773/602068299863702508403687379547187879555050414725113595889793607035084017993149064246501560432445170627 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-93497598482998485132898800103481004486438642952386692906274616000158187459835338528741269379411404/602068299863702508403687379547187879555050414725113595889793607035084017993149064246501560432445170627 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

21027744259791619706537758002132532808707118365012300345953890524298685876702902299079943507726844964845/38532371191276960537835992291020024291523226542407270136946790850245377151561540111776099867676490920128 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-4245524318468607676938549137262348092141697405846/27282661005919397736796982624408100794763243058232771 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1874955739388224539965977166001730502685335926821582433/6984361217515365820620027551848473803459390222907589376 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
273/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
-1/91 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
-1/273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-1/273 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-2/273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
1/273 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
1/273 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-2/273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-1/273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
1/273 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/273 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/273 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

17469/93184 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
-1/17469 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-1/17469 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-184/17469 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
1/17469 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
1/17469 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-395/5823 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-1/17469 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-182/17469 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-182/17469 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-727/17469 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-727/17469 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-364/17469 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-545/17469 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4908757/8944128 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-14978/701251 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-17599/9817514 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
52471/9817514 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
17533/9817514 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
8664/4908757 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-32/4908757 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1/4908757 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-1/4908757 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
17469/9817514 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
17525/9817514 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
52463/9817514 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2/4908757 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
17498/4908757 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

196960351/359040512 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-17599/9607822 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
748809/393920702 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
2121355/393920702 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
8664/4803911 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-32/4803911 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1/4803911 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-1/4803911 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
17469/9607822 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
2121027/393920702 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
748481/393920702 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2/4803911 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
17498/4803911 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4005890491/14757614592 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
213036/4005890491 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
213036/4005890491 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-30958966/4005890491 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-107442/4005890491 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-303602/4005890491 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-303602/4005890491 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
52797/4005890491 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
13410361/4005890491 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
13410361/4005890491 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-607204/4005890491 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
13713963/4005890491 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

10257004888087/18395049134672 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-54157235747/10257004888087 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
1101800749/656448312837568 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1153933760301/656448312837568 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
143719688455/41028019552348 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
66936723/328224156418784 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
286375512969/82056039104696 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
4582245261063/656448312837568 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2323909945421/656448312837568 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1149958317809/656448312837568 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1129033784375/656448312837568 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

11438209868085/20514009776174 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
3839027/2275199476480 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
4020675123/2275199476480 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
7822509599/418311675175680 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1465372174219/418311675175680 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
997824087/284399934560 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-10258496733599/2928181726229760 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
20385596215241/2928181726229760 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
4006823407/2275199476480 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
786783125/455039895296 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

291318622128021/1164902131957760 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-9236433131/291318622128021 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1292125222493/291318622128021 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-1292125222493/291318622128021 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-4078833272/291318622128021 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-5158607308091/291318622128021 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-5158607308091/291318622128021 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-309047129479/291318622128021 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1591286448145/291318622128021 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

10195889167757171/37288783632386688 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-536875238983/40783556671028684 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-536875238983/40783556671028684 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-511966228085/20391778335514342 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
72816629642168/10195889167757171 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
72816629642168/10195889167757171 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-146209014172739/40783556671028684 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
145638508240669/40783556671028684 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

475307673767798726271539/859970558945098404790272 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-3381023204617897841267/475307673767798726271539 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
833908439476473888384/475307673767798726271539 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
3260856590577205927366/475307673767798726271539 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-80825692376871353542/475307673767798726271539 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-38982339208664321184/475307673767798726271539 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1619186034196094693472/475307673767798726271539 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

134497451046812970240912297/243357528969112947851027968 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
3374726590732946/1909830073827946243 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-16308377474950274948011/134497451046812970240912297 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
922606103080492312928135/134497451046812970240912297 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-946540870451251/11458980442967677458 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
13105300069574711/3819660147655892486 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

269265864143970739159/977832997799908476416 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
3779758394088845997/538531728287941478318 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
3779758394088845997/538531728287941478318 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
948343066582019030/269265864143970739159 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-20050022051580225/269265864143970739159 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

21294099797937518246140042044295/38835649963456551970816126691328 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-926505780804811945843807649633/21294099797937518246140042044295 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
31323290368704752357553317432/21294099797937518246140042044295 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-12091967168028056041821020838/21294099797937518246140042044295 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1491677750457923641256834496454811/2725644774136002335505925381669760 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
667174301354335565212/433822090485928899817267 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-257554351805546874483/433822090485928899817267 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

117957610515160412181123347/444233820657591193412881408 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
379754071170314587318182/117957610515160412181123347 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

32646019495488357592854311593/120788593167524262073470307328 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
69/256 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
5/276 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
5/276 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
5/276 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
5/276 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
3/92 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3/92 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3/92 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3/92 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1/92 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
1/92 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1/23 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/23 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/23 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/23 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/46 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

152879/282624 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
3287/152879 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
76979/152879 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
76979/152879 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
6027/152879 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
6027/152879 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
6027/152879 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
6027/152879 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1089/152879 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
2193/152879 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
7944/152879 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
7392/152879 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
7392/152879 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
7944/152879 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2730/152879 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

125460665/156548096 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
16435/2281103 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
41722618/125460665 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
3266634/125460665 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3266634/125460665 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3266634/125460665 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3266634/125460665 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1201754/125460665 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
115418/25092133 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
799978/25092133 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4312222/125460665 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4312222/125460665 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
799978/25092133 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
295932/25092133 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

70551183/106174976 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-148837223/776063013 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
8126405/517375342 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
8126405/517375342 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
8126405/517375342 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
8126405/517375342 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
13463677/1552126026 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
-187987/1552126026 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
13802072/776063013 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
17214988/776063013 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
17214988/776063013 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13802072/776063013 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1840475/258687671 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1588277039293/5463483611520 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
147/7564 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
147/7564 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
147/7564 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
147/7564 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
134587/84043604 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
754835/84043604 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1116545/42021802 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
961483/42021802 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
961483/42021802 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1116545/42021802 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1365/155062 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

547453/968192 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
45401/1094906 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
278931/547453 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
571099/1094906 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
7980/547453 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
7980/547453 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
22171/547453 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
42451/1094906 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
46233/1094906 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
22171/547453 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
11413/1094906 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

929589911/1121183744 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
20558226/929589911 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
309295603/929589911 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
8857800/929589911 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
8857800/929589911 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
23514904/929589911 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
26845023/929589911 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
22374597/929589911 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
25704716/929589911 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
6334215/929589911 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

650047977807/951900068864 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-3086100475/15854828727 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1227318680/216682659269 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
1227318680/216682659269 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
3726601065/216682659269 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2934046220/216682659269 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
11657171456/650047977807 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9279506921/650047977807 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2632967687/650047977807 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

298267480067/1014709038528 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3990/567317 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
3990/567317 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
22615884/1061450107 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
22657395/1061450107 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
18824546/1061450107 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
18866057/1061450107 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
113/22468 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

77113535533/157432736768 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
558644919/77113535533 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1327817530/77113535533 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
400821552/77113535533 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
400821552/77113535533 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1327817530/77113535533 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
546653612/77113535533 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

4834520006713/9870532548224 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
98108553639/19338080026852 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
332271547843/19338080026852 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
332271547843/19338080026852 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
98108553639/19338080026852 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
504293/71653303 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

376590730388632959517/759523049953200011264 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
6542104233808529415/376590730388632959517 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
183066402933002339167/376590730388632959517 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
183748437634620707161/376590730388632959517 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
897475585656819362/376590730388632959517 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

11496239447159710966700691/15810785224636366172361728 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
99621487136583135699635/11496239447159710966700691 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
534913616847680350744042/1642319921022815852385813 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
18357954720783231651194/11496239447159710966700691 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

897687312021345837481272887/1471518649236443003737688448 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-163401387150817907690194337/897687312021345837481272887 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
878732893325818173593885/897687312021345837481272887 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

8055780909903567260944645365/28725993984683066799400732384 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3554689841/2970366464430 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

34965671934577/190103453723520 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)


==> anc/certificates/d2s1_noh5_cert.txt <==
Text certificate for d2s1_noh5 proving the bound 528013/786432
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
0 	 (4-dim cube with () type and [] marked points)
292643/12582912 	 (4-dim cube with () type and [0] marked points)
23075153/100663296 	 (4-dim cube with () type and [0, 1] marked points)
1225073/16777216 	 (4-dim cube with () type and [0, 3] marked points)
889939/50331648 	 (4-dim cube with () type and [0, 7] marked points)
3/4194304 	 (4-dim cube with () type and [0, 15] marked points)
1970831/8388608 	 (4-dim cube with () type and [0, 1, 2] marked points)
1890111/8388608 	 (4-dim cube with () type and [0, 1, 6] marked points)
470225/4194304 	 (4-dim cube with () type and [0, 1, 14] marked points)
994357/33554432 	 (4-dim cube with () type and [0, 3, 5] marked points)
6183911/75497472 	 (4-dim cube with () type and [0, 3, 12] marked points)
6896153/150994944 	 (4-dim cube with () type and [0, 3, 13] marked points)
7831379/18874368 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
7423181/50331648 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
87145195/301989888 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
10588405/37748736 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
4114069/25165824 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
50405203/301989888 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
3373931/37748736 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
51817555/150994944 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
14733467/75497472 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
845849/4718592 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
5038199/25165824 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
39112483/301989888 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
2684517/16777216 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
1/786432 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
1/1048576 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
53/50331648 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
5/4194304 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
25/37748736 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
85/75497472 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
108730517/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
10330091/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
1070975/4194304 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
548027/25165824 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
7466273/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
4416717/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
1816153/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
53749291/150994944 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
6046595/25165824 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
85345493/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
49375487/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
4945181/18874368 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
1454769/8388608 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
61235765/301989888 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
11185715/50331648 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
16599913/75497472 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
8906657/150994944 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
5810677/50331648 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
48783455/301989888 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
82523341/301989888 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
11341973/50331648 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
4997395/50331648 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
7962475/100663296 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
22621499/150994944 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
109/100663296 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
25/25165824 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
32036761/75497472 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
59298043/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
24212213/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
92484541/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
42902135/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
14795513/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
30054521/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
31561511/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
27564955/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
29951243/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
276091/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
44829497/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
25342289/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
11368729/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
2265/524288 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
93393245/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
23348605/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
13148881/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
4258871/37748736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
5563457/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
24817883/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
9189919/25165824 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
5023201/16777216 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
50911865/150994944 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
79830551/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
26755873/100663296 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
13542001/50331648 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
56293663/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
7116223/37748736 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
32805823/150994944 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
55413797/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
37521931/150994944 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
48458203/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
2615501/16777216 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
36246203/150994944 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
5084417/18874368 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
33198443/150994944 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
7020397/50331648 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
25603399/150994944 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
7793131/33554432 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
17568953/150994944 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
22429169/150994944 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
117607/786432 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
11532591/33554432 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
14343445/50331648 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
3054665/16777216 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
18753541/100663296 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
1109531/8388608 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
906485/150994944 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
29/25165824 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
15190375/33554432 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
24158407/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
11447317/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
52983103/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
11774621/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
51934069/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
23024257/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
19118623/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
1092443/4194304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
31833931/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
38829571/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
4976839/16777216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
23461397/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
22128503/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
47889959/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
5376425/18874368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
2031979/9437184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
45166021/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
82877531/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
2820763/12582912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
15010553/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
14416823/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
10759443/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
96433829/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
20294705/75497472 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
6403523/25165824 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
10491451/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
86061263/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
82802327/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
11411155/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
9422939/37748736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
7327273/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
6739319/75497472 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
31974421/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
18252047/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
43901399/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
18674567/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
16345879/75497472 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
2216729/6291456 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
9176797/33554432 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
26529281/100663296 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
104096765/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
10734413/33554432 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
34666843/100663296 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
8820665/37748736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
38506313/150994944 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
4843331/18874368 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
24073897/150994944 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
75357779/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
16841509/75497472 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
11454217/37748736 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
4740881/25165824 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
2902687/9437184 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
4910201/18874368 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
6148291/16777216 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
1529877/16777216 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
6371183/12582912 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
11605029/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
13044245/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
37117045/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
7446537/16777216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
14769847/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
12205685/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
29871491/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
98528399/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
2404789/9437184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
51822667/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
31081271/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
1567345/6291456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
11943269/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
52043807/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
115645055/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
1504291/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
20608691/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
46074095/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
15768155/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
26474147/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
358687/1179648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
777453/2097152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
48337097/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
51747419/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
43548791/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
11469289/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
13555421/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
49343185/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
69086809/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
42282497/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
26751103/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
45130723/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
79272065/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
80912533/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
3412003/18874368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
903401/2359296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
73813147/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
23742029/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
1405657/4718592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
4004225/18874368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
6389473/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
73454081/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
106107629/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
36925265/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
103500427/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
107204315/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
34886551/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
6670837/16777216 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
46035095/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
83577427/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
6720527/16777216 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
198943/589824 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
16242355/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
10477009/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
3734999/18874368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
36485689/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
43330391/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
2237879/9437184 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
30418343/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
33260407/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
849263/3145728 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
4339417/12582912 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
97234397/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
127154531/301989888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
5438719/16777216 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
31918481/100663296 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
9730171/37748736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
16816889/75497472 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
1543139/12582912 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
14810309/50331648 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
1948361/4718592 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
4806963/8388608 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
1/1572864 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
20731267/50331648 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
8093899/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
102252907/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
34080043/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
10198631/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
50685355/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
8918305/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
5373749/12582912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
52727795/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
39202229/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
16104119/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
43689155/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
45849095/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
6143261/18874368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
100137443/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
19681157/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
9480857/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
35567465/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
30805537/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
84373289/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
120967663/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
43013953/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
17042915/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
66295729/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
77905219/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
99868853/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
1901105/8388608 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
72428245/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
22708009/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
6258507/16777216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
99167843/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
24330365/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
1521991/4194304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
22491047/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
9329971/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
1769317/6291456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
16313393/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
35411317/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
89169407/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
15225073/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
31450613/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
24666569/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
19567849/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
17959795/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
61249549/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
5042383/12582912 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
30645833/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
17526469/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
141377887/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
37369171/100663296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
145059449/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
102268057/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
72383095/301989888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
1189961/6291456 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
42032323/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
53878903/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
13668241/37748736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
58952759/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
2594605/8388608 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
40961759/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
32223659/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
92194987/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
20364413/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
119150153/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
107844485/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
3912923/12582912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
24268969/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
11109287/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
46689361/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
92524801/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
934457/3145728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
36510863/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
13289933/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
6625927/16777216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
96619513/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
42574151/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
7333829/18874368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
101895919/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
33405673/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
154734737/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
368237/1179648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
56607545/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
94349965/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
77471243/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
34807325/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
92846651/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
86391689/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
52266007/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
8157185/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
38751743/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
39060071/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
39668197/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
9444455/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
76087339/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
53533859/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
20413691/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
50344331/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
10800413/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
12441469/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
37225093/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
3550297/8388608 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
64547491/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
21819175/50331648 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
16506203/33554432 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
59391397/150994944 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
1991965/16777216 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
25088479/75497472 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
16717667/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
43810145/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
3463345/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
86814019/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
138657991/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
105387449/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
19939789/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
17219197/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
107006683/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
101584225/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
42141779/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
27334475/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
10199971/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
9847501/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
102798517/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
93841817/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
4943297/16777216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
8900331/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
16432093/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
120481843/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
7262593/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
10447417/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
80551231/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
114684803/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
10412545/37748736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
21419215/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
11231347/37748736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
9388623/33554432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
90471887/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
111430835/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
50128891/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
13670737/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
11185055/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
21318311/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
38128565/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
24782803/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
17948999/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
88804361/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
63438347/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
3805001/12582912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
92960351/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
81549655/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
4717439/16777216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
4719455/18874368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
21850247/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
83310239/301989888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
1565721/4194304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
31123387/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
20357005/75497472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
26498479/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
7487209/25165824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
26232931/100663296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
41986385/150994944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
12009731/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
2809765/12582912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
10926337/50331648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
403483/3145728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

32023/1048576 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
1/1048576 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

1/1048576 scaled square of 
1 	 (2-dim cube with (1,) type and [0] marked points)
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

1/1048576 scaled square of 
1 	 (2-dim cube with (3,) type and [0] marked points)
-3 	 (2-dim cube with (2,) type and [0, 1] marked points)
-4 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

913359/1048576 scaled square of 
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
2/913359 	 (2-dim cube with (1,) type and [0, 3] marked points)
329743/304453 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

913355/957726326784 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 3] marked points)
761619/913355 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

459067759821/957722132480 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)

203097/1048576 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
1858/203097 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
99718/203097 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
42025/67699 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 3] marked points)

6172930703/212962639872 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
1378773953/6172930703 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
1292026605/6172930703 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

29975448738529/202274593275904 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
201409677883055/959214359632928 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

140991900674363625521/1005809156366457110528 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)

0 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)

27465/65536 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)

81767/262144 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
75659/327068 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

118823864255/342955655168 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
72901/524288 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
-4865/145802 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-4865/145802 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
37109/145802 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

4629456803/152884477952 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
32902951/4629456803 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
992652425/4629456803 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

36746388401151/1213584324165632 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
992652425/4662359754 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

520436151541207/2444419270705152 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
2112049/1048576 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
1336884/2112049 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
1336884/2112049 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
1336884/2112049 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
1336884/2112049 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-40246/2112049 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-40246/2112049 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-40246/2112049 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-40246/2112049 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-1654739/2112049 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1654739/2112049 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-47732/2112049 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-47732/2112049 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-47732/2112049 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-47732/2112049 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
109778/2112049 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1398393616709/1107321946112 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
-3353277689437/2796787233418 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-758211531333/2796787233418 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
657357992520/1398393616709 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-55821669881/2796787233418 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
144278076477/2796787233418 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-144278506099/2796787233418 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
55821240259/2796787233418 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
2386619683044/1398393616709 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-2386621617201/1398393616709 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-110598747283/2796787233418 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-379358169/2796787233418 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
199254276059/1398393616709 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-143763602031/1398393616709 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-502889/2796787233418 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

6867729869725532843/2932643970068512768 scaled square of 
-414178758584181511/981104267103647549 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-566922142677402622/981104267103647549 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-211094021832041995/6867729869725532843 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
507824726903731497/6867729869725532843 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-507825450043052275/6867729869725532843 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
211093298692721217/6867729869725532843 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-4607194535161738668/6867729869725532843 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
4607188024019482182/6867729869725532843 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
488003065000177165/6867729869725532843 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-909090964449537391/6867729869725532843 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
524816057853313734/6867729869725532843 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-103722700456143312/6867729869725532843 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-120923180273/981104267103647549 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

51920048555344314280915/257190596995618583085056 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-7416514523457945100177/7417149793620616325845 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
2334874310499549340979/103840097110688628561830 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-157615039081857978248/7417149793620616325845 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
8294502165522384849/390376304927400859255 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-2335147281616606666617/103840097110688628561830 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-60274610539760207691174/51920048555344314280915 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
60273381624581622223521/51920048555344314280915 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
10493904770608583384939/207680194221377257123660 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-921225910179440443549/207680194221377257123660 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-19186101336370571712369/207680194221377257123660 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
9617543015560231124411/207680194221377257123660 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-45646163400065783/14834299587241232651690 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

6144307267805696915121/243045164437360355765288960 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-806365240693843/50500654078208376 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-13153851951552877/353504578547458632 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
2303964166890419/353504578547458632 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-743618728543651/50500654078208376 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
2008704346753/4541517210328 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-3263769797987/4541517210328 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
87357316106804518913/8192409690407595886828 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
422119462435997093941/4096204845203797943414 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
125326343738621599288/2048102422601898971707 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
464893250744299941027/8192409690407595886828 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-502889/13997688 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1015702680511380277849/1891206208953979502592 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-562757312751961939607/7109918763579661944943 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
3639777037086246849319/7109918763579661944943 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
447537859935257850907/1015702680511380277849 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-1475209524911703/1015702680511380277849 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1475209524911703/1015702680511380277849 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-84273037934227566531/7109918763579661944943 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
23697168358892933187/7109918763579661944943 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-138044036449628144517/7109918763579661944943 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-30073830156507644799/7109918763579661944943 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
9764395759821759847/1015702680511380277849 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

19433322765954945213719737971/22831826168407879535965437952 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-634412420975935959426364969/9145093066331738924103406104 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
53640246567214846944810138055/155466582127639561709757903768 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-6029586135129180372175/6096728710887825949402270736 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-6029586135129180372175/6096728710887825949402270736 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
55274670341283963668244679/36580372265326955696413624416 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-13473013837885221144936984931/621866328510558246839031615072 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
6662808581631473362636184431/621866328510558246839031615072 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-7749874652055575164660960043/621866328510558246839031615072 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
2035398008996604774279705325/310933164255279123419515807536 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

3402624673443486696621962148270433/4794662553560934737040326579453952 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-686982193072962171603164466084407/3402624673443486696621962148270433 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-4210753123352091069577029723/6805249346886973393243924296540866 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-4210753123352091069577029723/6805249346886973393243924296540866 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-135773725901912998358345700062647/13610498693773946786487848593081732 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
148617919803906073960481721422339/13610498693773946786487848593081732 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-241870810098525976203649936951919/13610498693773946786487848593081732 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
42520835607293096115177484533067/13610498693773946786487848593081732 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
27870929009746130241894868118827/6805249346886973393243924296540866 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

286729793070901644144387204319431848595/947726245044867462636721873233467162624 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-2862273/3691933448252 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-2862273/3691933448252 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-286379737228737369639795424047637/64664118105388604842541998613188288 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-703013437113207199768427673985871/64664118105388604842541998613188288 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
147885511100520683956962386600111/64664118105388604842541998613188288 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-268748188783949146171669863338123/64664118105388604842541998613188288 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
2706479111/527419064036 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

282424101463935267/67287076575116309037056 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-57658216267031704/282424101463935267 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
75683936538420591/376565468618580356 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-53773262159302481/1129696405855741068 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-53773262159302481/1129696405855741068 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
75683936538420591/376565468618580356 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-15464747272478112/94141367154645089 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

4169180948095077353/1036500971158265852854272 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-114292116436883835/16676723792380309412 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
3328434770399241487/16676723792380309412 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
3328434770399241487/16676723792380309412 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-114292116436883835/16676723792380309412 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-333653904864/1616450928787 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

158689936493919346114923503856846381047584647193/306281062069496104995531013678434366149443452928 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-6173091120551272968723226771211195724000671525/158689936493919346114923503856846381047584647193 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
75216488597473457457699528942161444909618791653/158689936493919346114923503856846381047584647193 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
74580362061626094900578015401867059199967167015/158689936493919346114923503856846381047584647193 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
803579706220991919292682558391461458481082880/158689936493919346114923503856846381047584647193 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

65150787226069493106153885675742740913059499375555403/83199229424523986135901013990098275426676059507523584 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-1054867080086530511600844631244962344194802952739529/65150787226069493106153885675742740913059499375555403 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
21220154842198066655981527322049420322003249375055134/65150787226069493106153885675742740913059499375555403 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
226778566021592573047193195526803758759023416063640/65150787226069493106153885675742740913059499375555403 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

22791686686009785985372301007447660268938174173457833617307/34157775933181522401639208413163810147826138808611191128064 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-345366445129718288965397099323030664553320084479272846311/1753206668154598921951715462111358482226013397958294893639 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3742178563762224224551274288170369555522967736297739240/1753206668154598921951715462111358482226013397958294893639 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

4232742704495142327633519687032503678691369920566921683628645/14362269025522474368628453065616248686395501756074351768690688 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
79411468542545/29875287263489724 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

78373910439401629651/279700975157151793152 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
896053/1048576 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
-97117/896053 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
-1054097/896053 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-1054097/896053 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
2001952/896053 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-230358/896053 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-230358/896053 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-29520/896053 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
65890/896053 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
65890/896053 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-2396939/896053 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-2040978/896053 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-38390/896053 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-38390/896053 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-23723/896053 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-38125/896053 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

131268699409/469789835264 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
-267311/262537398818 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-267311/262537398818 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
680603/262537398818 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
1188243643/262537398818 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
1188243643/262537398818 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-542770238/131268699409 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-1472500777/131268699409 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-1472500777/131268699409 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-302076/131268699409 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-870747717/131268699409 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-10227158/131268699409 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-10227158/131268699409 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-148003073/262537398818 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-116982231/131268699409 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

2102055440176571597/275290415502983168 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-2102054641158017971/2102055440176571597 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-470112593947/2102055440176571597 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
122070945089675657/2102055440176571597 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-122070983267944719/2102055440176571597 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
84377846234/2102055440176571597 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
114571200188259566/2102055440176571597 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-114571441500090834/2102055440176571597 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
469797063122/2102055440176571597 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
383938188180/2102055440176571597 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
47897808760949382/2102055440176571597 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-47897887469357730/2102055440176571597 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-56316418411/2102055440176571597 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
154901610056/2102055440176571597 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

99960816642103917/17220038165926474522624 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-470112593947/799018553626 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-169299487391188343/3198746132547325344 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
16458743011445015/3198746132547325344 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
42188923117/399509276813 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-71275007514809587/399843266568415668 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-49481776464660437/399843266568415668 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
234898531561/399509276813 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
191969094090/399509276813 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-64664017631638843/1066248710849108448 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-40368260471533061/1066248710849108448 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-56316418411/799018553626 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
77450805028/399509276813 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

80173097815/26182239965216768 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-286293251833/1282769565040 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-286293251833/1282769565040 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-28073480477/256553913008 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
73567096901/320692391260 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
73567096901/320692391260 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-37308796204/80173097815 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-84757119959/128276956504 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
27952212951/256553913008 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
27952212951/256553913008 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-231668443061/1282769565040 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
32154701457/641384782520 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

194064787543740684967933/336551466866146919055360 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-3872445834286260370087/194064787543740684967933 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-509558299564484360925/194064787543740684967933 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
164126753987843725396/194064787543740684967933 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-8651560997385950389324/194064787543740684967933 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-58262202371975616/194064787543740684967933 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-67662958290888676590/194064787543740684967933 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1148728716135125932245/194064787543740684967933 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-2716400361931170841095/194064787543740684967933 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
24354695594715603471/194064787543740684967933 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
128718418904518977306/194064787543740684967933 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

234584299868403462800115338869/406983357326930864961870626816 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-2036530658627325/760133894901679894 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-10458158101618523561579360838/234584299868403462800115338869 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-10290847331371804768737854/234584299868403462800115338869 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-116427071712/380066947450839947 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-135212878615255/380066947450839947 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-3257156475733254328365629849/234584299868403462800115338869 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
1323581484504613608080069074/234584299868403462800115338869 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
97337408305519/760133894901679894 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
257221800383917/380066947450839947 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

110965431641639515590327/398529079490211948265472 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-1111143907103507357980/110965431641639515590327 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-1111143907103507357980/110965431641639515590327 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
207600444898154135/110965431641639515590327 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-1312624022350992216287/110965431641639515590327 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
59347852569293815493/110965431641639515590327 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
59347852569293815493/110965431641639515590327 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-115012870283425361595/36988477213879838530109 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-228806129472521335257/36988477213879838530109 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1272125023695671884572328619979245524807/2244277117952705535089506914050412675072 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-983454346177154305100940092308356255275/20354000379130750153157257919667928396912 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-39796128183875585521709080734719845/40708000758261500306314515839335856793824 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-43648703646796865712413279026337351971/5088500094782687538289314479916982099228 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
82274962120053281449677243630578894489/10177000189565375076578628959833964198456 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-375488257952349187359056429386734702467/20354000379130750153157257919667928396912 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
156564396951776026341235587304567273203/40708000758261500306314515839335856793824 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
25152665909189983123363128871388632851/20354000379130750153157257919667928396912 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

6034731182492302393749080620180551746839431311/10671358150773702736298512440186858843360198656 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-64476578218119572206235/62767238091642331603017881462 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-282873654622764245903659892/31383619045821165801508940731 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-109225747991902698442155809861834359141558426/6034731182492302393749080620180551746839431311 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
43509678972957282632856651549797318439357159/6034731182492302393749080620180551746839431311 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
253661274272506942276626189/62767238091642331603017881462 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
40751648587392329893234413/31383619045821165801508940731 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

25060251209819990699921496869/32908109724590974751483039035949056 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
14284454989702278980352128296/25060251209819990699921496869 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-25113499164823673081447645608/25060251209819990699921496869 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-25113499164823673081447645608/25060251209819990699921496869 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1158902337128663119700822485/25060251209819990699921496869 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
4038718130337698979156055319/25060251209819990699921496869 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1566489977247020700874479817170227/6569394493147051642040220875227136 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-8484555519697020555224911809076/1566489977247020700874479817170227 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-8484555519697020555224911809076/1566489977247020700874479817170227 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-286034646171667578332142861517/1566489977247020700874479817170227 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-7393697018660733449513214751551/6265959908988082803497919268680908 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

11205068594848327111831048744338116557188962916020469313/19740695833508590411897263966379188038443084789454405632 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-4418945271941797986516448825650027896175535300841398641/89640548758786616894648389954704932457511703328163754504 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
407985609288316453278760995228312759244648846883511153/179281097517573233789296779909409864915023406656327509008 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-76447204774903494428822661638584128784992088292182679/89640548758786616894648389954704932457511703328163754504 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

26611528089246718637638685663563213496153183289176958574180105/46997464027646717798461415072572339628283895914516318521393152 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
2121729129414803590444912299833247813/886389884627996541960735413051463477446 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-397563682494073109388755600049641059/443194942313998270980367706525731738723 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

33176896692421917947707290901313131476299647/116180894957960762747877512059481420915802112 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
469485659788836523828133721475922595303771/132707586769687671790829163605252525905198588 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

2449191086177552845850204438872905514867589836671/8697124406538251258483780066033829537723094663168 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
280167/1048576 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
-5422/280167 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
-5422/280167 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-8236/280167 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-8236/280167 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1825/280167 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-817/93389 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-817/93389 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-284/280167 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-284/280167 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
134/280167 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-446/280167 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-446/280167 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1505/280167 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
1505/280167 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-250/280167 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

9406380605/18361024512 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
440572333/75251044840 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-6549292831/150502089680 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-5276213983/150502089680 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1202566069/150502089680 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-89413437/15050208968 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-187201761/18812761210 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-1361750633/150502089680 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
220407593/30100417936 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1204074659/75251044840 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
238835009/30100417936 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
330700351/150502089680 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-2244102403/150502089680 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-658917517/150502089680 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
85776437/150502089680 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

20211251309151633/39453219797073920 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-1406857973273491/40422502618303266 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-1750800681707603/40422502618303266 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1202566069/151383234346 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-66807234032855/6737083769717211 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-39633943467748/6737083769717211 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
298141672548667/40422502618303266 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-367490408870695/40422502618303266 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1204074659/75691617173 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
86946094494065/40422502618303266 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
320227658621251/40422502618303266 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-57817352015581/13474167539434422 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-200571742003859/13474167539434422 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
85776437/151383234346 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

11292186959419971213871/21193033052744982724608 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-657742389334735560235/11292186959419971213871 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-61402804592262272262/11292186959419971213871 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
798987876964919238/305194242146485708483 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-297583386015645129162/11292186959419971213871 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-255287669307886505419/11292186959419971213871 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-12250900074539700605/11292186959419971213871 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-5891634287765011854/11292186959419971213871 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
29136223653875384527/11292186959419971213871 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-299139443289024462793/11292186959419971213871 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
77135432242629271269/11292186959419971213871 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
39464533661691451821/11292186959419971213871 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
30227281648581658824/11292186959419971213871 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

785953695616959460202607069/1480089529145094466944499712 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-114977482280911/19913124005387658 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-13775011735538852075879377/523969130411306306801738046 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
569372014991401860591911/523969130411306306801738046 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-3788149617219252129052435/1571907391233918920405214138 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-35757484560552732261507457/1571907391233918920405214138 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-11032155313187/19913124005387658 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-1204227511272659293006477/45562533079244026678412004 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
47417623830623499730403/45562533079244026678412004 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
12279698280111402376964941/3143814782467837840810428276 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
22190244557938605447554749/3143814782467837840810428276 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
28300472292986/9956562002693829 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1519046945818871224231/5220105979268342218752 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
9421029428227918149/3038093891637742448462 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
9421029428227918149/3038093891637742448462 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
22943818726131530987/1519046945818871224231 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
22943818726131530987/1519046945818871224231 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-18198991510226288311/1519046945818871224231 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
40468788229922314239/3038093891637742448462 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
40468788229922314239/3038093891637742448462 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
110444476811016205/28661263128657947627 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
110444476811016205/28661263128657947627 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
10215780679408286299/3038093891637742448462 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

142283706748434028764647805415055236553/251471436463448002717282119890168184832 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-7748888065525321725707268875384733859/142283706748434028764647805415055236553 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-1162074565137220419956440537001974730/142283706748434028764647805415055236553 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
782241285103305837646748358495123210/142283706748434028764647805415055236553 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
103689441666809154501256030395710852/142283706748434028764647805415055236553 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
880050993181026425269892796693757713/142283706748434028764647805415055236553 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-1536133912514124697753476599071281883/142283706748434028764647805415055236553 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
621681221729591830317523518891709640/142283706748434028764647805415055236553 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-355783530233822687108207759420329684/142283706748434028764647805415055236553 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
202448315034140894237560763641073277/142283706748434028764647805415055236553 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

21041251993428226868168869659374816122643151/37298820021861490036479834302724239930949632 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
30467676549455817971669216787469994475095/6011786283836636248048248474107090320755186 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-47440803100691586867582726985645696973975/6011786283836636248048248474107090320755186 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
656775558622370574688466/852152150443205191976957227 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-220734068082633842061483773582354210559644/21041251993428226868168869659374816122643151 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
118122668525104085034002567021300267432339/21041251993428226868168869659374816122643151 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-31832560455105126589326005016324852796451/14027501328952151245445913106249877415095434 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
59556834790460175279537857539949124265167/14027501328952151245445913106249877415095434 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
2564641164255913885536357/1704304300886410383953914454 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

883648936215041330768003536585414398778685605511/1575953703590071172608360047996329085044047478784 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
278713263850992789305367454942819808917393648/67972995093464717751384887429647261444514277347 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
9124365770279415197143158991857554607597529023/1767297872430082661536007073170828797557371211022 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
4574587304910810163414937007455871116046017972/883648936215041330768003536585414398778685605511 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
10541814567849273945661884471111152732698228489/883648936215041330768003536585414398778685605511 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
5704868776279196810184820152606778574710901763/883648936215041330768003536585414398778685605511 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
10902724029855125745967960737065131823470437285/883648936215041330768003536585414398778685605511 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
13282389273144030473982821455105123472691362361/1767297872430082661536007073170828797557371211022 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

19981833057869118081486938402090321345242329538210205/35637425651562429940438079860714903408221501441703936 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
369528767347229873420273860571/71867484012982327512747984133990 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
237960458994103400465174718186783256089968502409939/19981833057869118081486938402090321345242329538210205 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
102468797905983949775169148557772174237700604742284/19981833057869118081486938402090321345242329538210205 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1455721836984659127558004216474441872865402986463/118235698567272888056135730189883558255871772415445 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
9845743405597728806982718560430933245249531034309/1537064081374547544729764492468486257326333041400785 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
3765475367134996380292148716779/503072388090876292589235888937930 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

5484270022335847028014153056137874827/18839629729099239263501807552820674560 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-29735834068327189753434656711172007/10968540044671694056028306112275749654 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-29735834068327189753434656711172007/10968540044671694056028306112275749654 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
105448657086899935761129364755774557/5484270022335847028014153056137874827 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
105448657086899935761129364755774557/5484270022335847028014153056137874827 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
48601598347239685218364439705432259/5484270022335847028014153056137874827 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

3386521910001088491531097278926353979870200008351214443994906965/5938775878949406206630957666073037151454230211029850729938419712 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-33217903367968855531020892876581192869407042533933683149780129/23705653370007619440717680952484477859091400058458501107964348755 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
175536712925741562888706548765001113595674556039781594205992057/47411306740015238881435361904968955718182800116917002215928697510 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
9313642198201431361579180440729767615769588949553124200409833/47411306740015238881435361904968955718182800116917002215928697510 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
45116309600610761753970292093009131037471542080267556639917984/23705653370007619440717680952484477859091400058458501107964348755 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

12402693092209416444837179943774536637235389133491555693540222971481779/21750031789595470867336235144628318373627795919235908600561721840107520 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
10003116981292162038931578448573299513031573058750061982887031176991/49610772368837665779348719775098146548941556533966222774160891885927116 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
183694082093901296926988292636953213045375987090423927788866450193879/49610772368837665779348719775098146548941556533966222774160891885927116 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
21843658559266517229378150142064464377232/11461323015492103472916183900417246747743173 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

29779879489077503834257313514709845837920770538730210252680093309657313400603/52020665247426324232246363186893314115702941584160166011638531370177911586816 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
338968945744803023802302771378804099952608424074605499710724556556171205091/29779879489077503834257313514709845837920770538730210252680093309657313400603 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
124078045531839928892940330215729198984973999585671163937605936931304646172/29779879489077503834257313514709845837920770538730210252680093309657313400603 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4468416233501258629943571833694495249356327350499189332299916978977613443320316227/7806616728784733165127549194000097827335902472104892236478570380566806764087672832 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
57330232571207702607803482343036069482431234082/13916407033524883660442487701835555893548786428889 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4129010100803281135409782999262939405611142848434743035/14592410421585388409132141984439919856633812278458712064 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
4224097/1048576 scaled square of 
-1623756/4224097 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
57133/4224097 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
57133/4224097 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
440068/4224097 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
440068/4224097 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
371826/4224097 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
371826/4224097 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
371826/4224097 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
371826/4224097 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
207092/4224097 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
1272495/4224097 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
1272495/4224097 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
233330/4224097 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
233330/4224097 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
273519/4224097 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1139970253327/2214643367936 scaled square of 
216617/1139970253327 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
-55972985701/1139970253327 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
-253735670/1139970253327 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
253155970/1139970253327 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-22751537487/2279940506654 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-10417174247/2279940506654 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-34967626011/2279940506654 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-22633262771/2279940506654 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-3725745093/2279940506654 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
2606006165/1139970253327 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-17597849786/1139970253327 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
5208718843/2279940506654 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
5352338141/2279940506654 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-2549156715/2279940506654 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

38363205299917953/74709090522038272 scaled square of 
216617/1083997267626 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
8119721570770/38363205299917953 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-8140237443620/38363205299917953 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-114456913078147/10960915799976558 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-170979627747217/10960915799976558 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-29238098521445/5480457899988279 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-57499455855980/5480457899988279 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-177416433/103237835012 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-1571551610734527/102301880799781208 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
156701366283859/102301880799781208 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
252245383719775/102301880799781208 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
246102732536561/102301880799781208 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-121388415/103237835012 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

21004152233093272527355/20113368180283383742464 scaled square of 
-1897681530182780/4200830446618654505471 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-4200826213440260610028/4200830446618654505471 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
255480147686151958213/21004152233093272527355 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-513448199805242482319/21004152233093272527355 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
513449191427365384198/21004152233093272527355 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-255479156064029056334/21004152233093272527355 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
2983674697793181/42008304466186545054710 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-4142385401544310593/42008304466186545054710 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
4141976996505984327/42008304466186545054710 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
645751994224526532783/42008304466186545054710 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-129156624512780956731/8401660893237309010942 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-11957713033649523/42008304466186545054710 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

4635393623687280145845/2202444993196801133364379648 scaled square of 
-26810606380/59806705103 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
16078653178540320610/927078724737456029169 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
55080158028752783714/1545131207895760048615 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
3461849040574807801/309026241579152009723 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
136774943802178865107/4635393623687280145845 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
42153610401/598067051030 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-44263894267877120179/9270787247374560291690 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-45178030186303658699/9270787247374560291690 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-1159952252502793635159/3090262415791520097230 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-1112447544900778708833/3090262415791520097230 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-168939588783/598067051030 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

5603371015441290452451491977/9721125008703026932419133440 scaled square of 
871555563946459478100/5603371015441290452451491977 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
106347937256142623993794089/5603371015441290452451491977 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
2842403336580375987994539837/5603371015441290452451491977 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
2854972036360939842647042189/5603371015441290452451491977 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
58287901745388931641955167/5603371015441290452451491977 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
183588676984290606693322304/5603371015441290452451491977 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
182892444270502340256482974/5603371015441290452451491977 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
94289258896179763395400071/5603371015441290452451491977 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
70402993273965545458895085/5603371015441290452451491977 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
38704427479585961266568679/5603371015441290452451491977 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

25317898458518187390361510869981111/29377801829436832887348878256373760 scaled square of 
2583901949799967032912625600/25317898458518187390361510869981111 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
74573304334094002172727296266625/25317898458518187390361510869981111 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
8426156089290912954538599526850056/25317898458518187390361510869981111 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
172806220509552615603845874582992/25317898458518187390361510869981111 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
611770294703156158544151571384384/25317898458518187390361510869981111 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
474736777189405119489193526126944/25317898458518187390361510869981111 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
170565259655571682447947829211392/25317898458518187390361510869981111 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
105899360440397565647443076660288/8439299486172729130120503623327037 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
38249022692846238679423765203568/8439299486172729130120503623327037 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

4736660395481373065771907531111345895591/6636935173509791715258927905500328361984 scaled square of 
291476607707305465724067063977450/4736660395481373065771907531111345895591 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-921755993082666359311192481065427618857/4736660395481373065771907531111345895591 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
38986750986231741107781177042575046143/9473320790962746131543815062222691791182 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
182527502670940229480011091769997507157/18946641581925492263087630124445383582364 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
307725458498515769374323052152661627367/18946641581925492263087630124445383582364 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
159668267418525678103510990326322352399/18946641581925492263087630124445383582364 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
60645575847485533921664684823689503449/18946641581925492263087630124445383582364 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
25888045907067746292908920295014054791/9473320790962746131543815062222691791182 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

47229215787157260100868312342434865688026229/155210887839133632619213865979456582306725888 scaled square of 
14056213675/183970548620016801 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
3760206396437729/735882194480067204 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
15038721234598668130771849309504169753/1271533802338424222296453278297275854134 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
12906223685400044889076077261823756489/635766901169212111148226639148637927067 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
12857200591037432631180900514911355565/2543067604676848444592906556594551708268 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
23858856914844073615886759032431908759/2543067604676848444592906556594551708268 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
832286125829491/245294064826689068 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

53547109741712730208945/192907101989782737125376 scaled square of 
-4567850803324328/10709421948342546041789 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
161417472365257360684/10709421948342546041789 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
161417472365257360684/10709421948342546041789 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
72833624553682293137/10709421948342546041789 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
72833624553682293137/10709421948342546041789 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
54823990049421115629/53547109741712730208945 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

474791164217767708923/701852676806577097394683904 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
18548693177480792687/633054885623690278564 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
18548693177480792687/633054885623690278564 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-6316103505341684285393/7596658627484283342768 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-6316103505341684285393/7596658627484283342768 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-7792829525128466480473/7596658627484283342768 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

341988496380534449038546513107496012440911567243/573496666077156005885909781500464975727398223872 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
18430011545115168259749680510623267518481908689/341988496380534449038546513107496012440911567243 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
16028010845064795598564431492712762054018476957/1367953985522137796154186052429984049763646268972 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
16021402716592384269283964335546721992569195117/1367953985522137796154186052429984049763646268972 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
13826903960873471206635774613965380546879211341/1367953985522137796154186052429984049763646268972 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

26652558557139100154730123592033361672451206244525753/44825116197589411304380368566025717342655160941674496 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1579650073899781831233621268555437967673276237985769/142146978971408534158560659157511262253073099970804016 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1580375851110883260828867077035525336800942397769609/142146978971408534158560659157511262253073099970804016 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
4001062500611600076892823/417174222275166230704181584 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

168727029312064148163178283219823911726975962073852906573815/298103821243847350227693803473493058656556757749971583762432 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-576423169553561006376649829990762584143712386284516841353/168727029312064148163178283219823911726975962073852906573815 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
91663452757060069823700461582515597686284737639323293231/168727029312064148163178283219823911726975962073852906573815 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

12517183957586037705596772775064528069874177508498234751996687811/22115389185990872028044103938188759757878193300944048170443079680 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
807044157217182257014305884107/1480469697988641251528870813130214 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1084626102844010707456021289895546405297/3880962485095343722407843104372068188160 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
138941/524288 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
-5149/277882 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
-3973/277882 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-3973/277882 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-2413/277882 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-503/277882 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-503/277882 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
129/25262 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-747/277882 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
133/138941 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
133/138941 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
497/277882 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
3035/277882 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
3035/277882 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
206/138941 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1347/277882 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

26374222973/291380396032 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
-360306663/26374222973 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-360306663/26374222973 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-502330503/26374222973 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-206833217/26374222973 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-206833217/26374222973 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-8462259047/26374222973 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-3846303/26374222973 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-761694338/26374222973 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-761694338/26374222973 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-19393625/26374222973 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-4242080789/26374222973 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-4242080789/26374222973 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-942399530/26374222973 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-876173293/26374222973 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1907253525922889/3456922153517056 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-106814011410256/1907253525922889 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-8388291521203/3814507051845778 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
24650403573877/15258028207383112 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-115132978183023/15258028207383112 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
23753468292013/7629014103691556 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-12603430876777/15258028207383112 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
5567311460951/3814507051845778 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-2316000827729/448765535511268 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
10591260110995/7629014103691556 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
27395184067051/3814507051845778 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
4084187759867/1907253525922889 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-15572395847031/15258028207383112 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
10181662954459/3814507051845778 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

137490563525757219045/249987534149764907008 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-8388291521203/3600879029025266 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-1645203123694438919/219984901641211550472 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
263262761688952061/219984901641211550472 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
23753468292013/7201758058050532 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-12603430876777/14403516116101064 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-560419004542257241/109992450820605775236 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
64574664758040599/54996225410302887618 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
10591260110995/7201758058050532 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
38980300604586863/15276729280639691005 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
223796201884696999/30553458561279382010 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-15572395847031/14403516116101064 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
10181662954459/3600879029025266 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

528631887717042065947/1887897664369598660608 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
2227978634518964490/528631887717042065947 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
2227978634518964490/528631887717042065947 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
3809196513010052706/528631887717042065947 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1226141368941547237/528631887717042065947 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
3804534832804315153/528631887717042065947 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
3804534832804315153/528631887717042065947 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
2395895942970828691/528631887717042065947 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
8089668925259058999/528631887717042065947 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
8089668925259058999/528631887717042065947 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
2639865422042815468/528631887717042065947 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
4286553845615755794/528631887717042065947 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

19253974809284234183481249991117/33863949913329011411212434407424 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-268397129057245903065017545339/19253974809284234183481249991117 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
89204112983415715952646830634/19253974809284234183481249991117 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
61479269556199063485032905209/19253974809284234183481249991117 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
153942727540787550815476132285/19253974809284234183481249991117 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-85001975032067281386401261983/19253974809284234183481249991117 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
64971092701234592054876561670/19253974809284234183481249991117 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
254328786077105131485114193434/19253974809284234183481249991117 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-73037835801235617761786405094/19253974809284234183481249991117 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
5886154774389135376644627447/19253974809284234183481249991117 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
33017865451614112348295173800/19253974809284234183481249991117 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

2869186029852708391678734280957136683/5047313972405006285794508797671374848 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
2920320597898766318098829/621540551307110203640942593 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
4025356482432990472404433/1243081102614220407281885186 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-49397716168300545405906059129097979/11476744119410833566714937123828546732 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
91072264568597279992962005723158767/11476744119410833566714937123828546732 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
2126991838579014995576395/621540551307110203640942593 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-10357641328127268815243885780033657/2869186029852708391678734280957136683 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
37755146457085130826463177253636647/2869186029852708391678734280957136683 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
385396109106864098516639/1243081102614220407281885186 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1080922721522101497685300/621540551307110203640942593 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

185317794889657616179192098265775/651732505127404388893005020397568 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1946496957130531967856730369037/185317794889657616179192098265775 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
3662717144260145234744101231109/185317794889657616179192098265775 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
3662717144260145234744101231109/185317794889657616179192098265775 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
1792073954938613008886157260861/185317794889657616179192098265775 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
6033845956486497816546489957608/185317794889657616179192098265775 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
6033845956486497816546489957608/185317794889657616179192098265775 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
2909668562503175191376714771098/185317794889657616179192098265775 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
3042756929207590735312553002693/185317794889657616179192098265775 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

54414558476187903922908972855421867567/194319792094217624542712533631133286400 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
311469286201451910284258549578977319/54414558476187903922908972855421867567 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
311469286201451910284258549578977319/54414558476187903922908972855421867567 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
179448958731918291374374303254536901/54414558476187903922908972855421867567 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
699775739768714638505674949801266353/54414558476187903922908972855421867567 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
699775739768714638505674949801266353/54414558476187903922908972855421867567 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-7867344046369333389429201102354626/7773508353741129131844138979345981081 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
47502237289774158153562877316837309/7773508353741129131844138979345981081 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

151349184841664408811421544804010546598291407572907403/263393019984033712100438218570144190084741421362839552 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
502506173541765448483373382118730349851920780448355/151349184841664408811421544804010546598291407572907403 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
426835571947586823240189407126888050686660614250580/151349184841664408811421544804010546598291407572907403 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
5715402524029895667086974058226777605993574051998349/302698369683328817622843089608021093196582815145814806 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
2026082414657502319440104240169833559174445730595255/302698369683328817622843089608021093196582815145814806 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
752646219332702486798885910197575992079938399974470/151349184841664408811421544804010546598291407572907403 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
738459146627795179225500109256957625719954223876655/151349184841664408811421544804010546598291407572907403 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

5699425140170161381145374451804794433479867031222225466487/9918820177783318695865322360275635181865625686698059563008 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
46231860525162243809604023635925386398590/16447519046953076400146406893104192489924709 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
604666778298568285613183034563240020043370512625072176655/91190802242722582098325991228876710935677872499555607463792 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1719812512610892146262668213198318664928736712781900212993/91190802242722582098325991228876710935677872499555607463792 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
81521403846943121883133684601561855358185/16447519046953076400146406893104192489924709 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
159969517604398803671391389048702888501005/32895038093906152800292813786208384979849418 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

611901715786134746186635015433684878440084597991/2155809216522233629919989844292952718039411458048 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
48276672044549940770869288553558993038571955575/4895213726289077969493080123469479027520676783928 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
48276672044549940770869288553558993038571955575/4895213726289077969493080123469479027520676783928 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2393467047632496650679752628032040249350204829/4895213726289077969493080123469479027520676783928 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-845753504325296684852225022013514386158277167/2447606863144538984746540061734739513760338391964 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

10415688264248258825239341392123743500047766793545089657294479680144409/17786980419331901912486811748838157238919406903099829403010223612887040 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-20862019315909109508154020851349261208841697084846468323015129462789/10415688264248258825239341392123743500047766793545089657294479680144409 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
49992234216043986522326527534857107833404077065750290462514897853410/10415688264248258825239341392123743500047766793545089657294479680144409 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
53150240489742157074171152774516751231035359060520272700214142311020/10415688264248258825239341392123743500047766793545089657294479680144409 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

12790923046799457301721225796210898793265397766157348320983328345033688636363/21843281474744764491868335279175092928612174226616671864974432650174207623168 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
14426862433420325919904702778017957814501457654807287/2999760474934286313891082718047284821820753816412668934 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
7669103210460546834120406431776428613332770302737757/1499880237467143156945541359023642410910376908206334467 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

431144434688020365439391269976853028570626279789493489945857/1572738419882347102937327976079574864662759376899365370068992 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-561291845484542646561465698734007146518572555137621229990/431144434688020365439391269976853028570626279789493489945857 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

124178059446623552068784995641683773802233693662061106061519584653/452087706747425642710975140307248641286473021956547925713466949632 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
289481/1048576 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
-581/289481 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
-581/289481 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
-581/289481 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-581/289481 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
6598/289481 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
6598/289481 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
6598/289481 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
6598/289481 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3627/289481 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
3627/289481 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
9858/289481 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9858/289481 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9858/289481 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9858/289481 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
6777/289481 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

159993495291/303542829056 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
-1025550716/53331165097 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
77036925121/159993495291 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
76912737772/159993495291 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
2656058360/159993495291 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
2777640380/159993495291 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
2597004236/159993495291 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
2718586256/159993495291 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1399142593/159993495291 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
730773511/53331165097 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1858640300/53331165097 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5165726323/159993495291 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
780101066/22856213613 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
778653661/22856213613 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2542106845/159993495291 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

345500726538439/436888904474624 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
-316771138510733/44224092996920192 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
14465014579488369/44224092996920192 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
130283783943255/11056023249230048 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
465834799547375/44224092996920192 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
543378343932793/44224092996920192 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
122019501926787/11056023249230048 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
408848594481169/44224092996920192 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
265531211077229/44224092996920192 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
971437134213251/44224092996920192 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1099898647024971/44224092996920192 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1594017062911/72736995060724 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
512668763993533/22112046498460096 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
477339028606185/44224092996920192 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

93037763967787758256253/139116967615015761739776 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-18125168696618344868257/93037763967787758256253 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
613390799133142024036/93037763967787758256253 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
724217593523398326721/93037763967787758256253 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
570964000591958733655/93037763967787758256253 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
681790794982215036340/93037763967787758256253 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
703291216152128677823/93037763967787758256253 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
162179390572578992163/93037763967787758256253 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1289534981944710834669/93037763967787758256253 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1242507907902042449957/93037763967787758256253 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1502916003483815957728/93037763967787758256253 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1182963183838615578278/93037763967787758256253 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
612596781955985032295/93037763967787758256253 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1800491939694463716893424255/6097322899392938525081796608 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
55474399211626768273/6397313648117620554259 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
105990008632138354731/12794627296235241108518 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
115219331635204050577/12794627296235241108518 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
55130270922044434381/6397313648117620554259 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
58491222622775/17498364758260404 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
143668645276639/17498364758260404 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
128039045030234143041180829/7201967758777854867573697020 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
124765666753640801177800061/7201967758777854867573697020 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
117214262140839920770339421/7201967758777854867573697020 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
131623058787643682118930529/7201967758777854867573697020 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2542106845/310866506036 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

3888500795032009373273159191/6708069555888582090302685184 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
121396464159772905217133989/3888500795032009373273159191 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
2009646138432222262125306433/3888500795032009373273159191 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1993670638270233782264588471/3888500795032009373273159191 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
65776101697201496596921983/3888500795032009373273159191 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
65776101697201496596921983/3888500795032009373273159191 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
10718456058215958593642205/353500072275637215752105381 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
135640824747337733658571949/3888500795032009373273159191 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
109308493785951457207251579/3888500795032009373273159191 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
127046301892913646335759273/3888500795032009373273159191 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
43731273185926751099174492/3888500795032009373273159191 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

3508998133750746565950098498495749/4077388609651484260589276171862016 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
25943015279196471424205898885927/3508998133750746565950098498495749 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1183697792130249580558736088356876/3508998133750746565950098498495749 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
38732732393749385834003382055674/3508998133750746565950098498495749 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
38732732393749385834003382055674/3508998133750746565950098498495749 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
80209670445494119828836648302984/3508998133750746565950098498495749 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
53085787374125185857251643427095/3508998133750746565950098498495749 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
91154387400246151828905543664089/3508998133750746565950098498495749 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
64030504328877217857320538788200/3508998133750746565950098498495749 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
25751475959246678398986713294376/3508998133750746565950098498495749 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

162421505671356970885146200245821659479/229965701693488926946105655197417406464 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-31654772090076884625181152556558985731/162421505671356970885146200245821659479 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1073392764516774083091169568492602551/162421505671356970885146200245821659479 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
1073392764516774083091169568492602551/162421505671356970885146200245821659479 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
12999307767027190339788739649050821087/1299372045370855767081169601966573275832 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
22662105555006498997548004457930308175/1299372045370855767081169601966573275832 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9316296253884358804021513625721895153/1299372045370855767081169601966573275832 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
18979094041863667461780778434601382241/1299372045370855767081169601966573275832 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
713645701245279633081031398127870524/162421505671356970885146200245821659479 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1610177601198574753660745569799787689355305/5322227897839025221964470689655084137807872 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
799069267195233/97347104834779084 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
799069267195233/97347104834779084 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
2712239214907511273080698398822748347/175747606379542916014543482616799256632 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2286826437608196902310965769072706263/175747606379542916014543482616799256632 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3085456921315172173943168494461024281/175747606379542916014543482616799256632 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2660044144015857803173435864710982197/175747606379542916014543482616799256632 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
132815397676873/24336776208694771 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

690171570382232608373881367/1436436708470260985830047744 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
14971514670963032447570359/690171570382232608373881367 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
23308967036842152509813398/690171570382232608373881367 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
20639419668614969306589872/690171570382232608373881367 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
20639419668614969306589872/690171570382232608373881367 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
23308967036842152509813398/690171570382232608373881367 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
12062908537526327234336580/690171570382232608373881367 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

5430541851735740750803844200663/11307771009142499055597672316928 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
5071845834568154205796504136809/173777339255543704025723014421216 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5758911593439382520676822187511/173777339255543704025723014421216 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5758911593439382520676822187511/173777339255543704025723014421216 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5071845834568154205796504136809/173777339255543704025723014421216 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3456501997332409310/202051476582886944857 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

213847801506611704812117861050437811643088656498241580935741/411215473839219933269288588207335371418344894887038508072960 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-1173589220899222884668536578370961250446027432249072996421/213847801506611704812117861050437811643088656498241580935741 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
105179290318273592746497176469836192487951301216564447845699/213847801506611704812117861050437811643088656498241580935741 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
102683907952087991667721955287796972582808506556148903460421/213847801506611704812117861050437811643088656498241580935741 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-255376540872441124120742361131840826551338248575258869600/213847801506611704812117861050437811643088656498241580935741 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

174601821528286523942210428961839942888265144795524505104664383695/224235672312596874985071298268823878781463331076300163971275554816 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-1685931059297034036244349610639576591593388208973934066160146622/174601821528286523942210428961839942888265144795524505104664383695 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3844101684855647492298401279949190868236627061041500870352936273/11640121435219101596147361930789329525884342986368300340310958913 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-28004197180741555835045361277082876502495987772559125128786724/34920364305657304788442085792367988577653028959104901020932876739 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

59757891248110932154868244828969127050388582541093705310739660469979103/91541639805422285064613621379545139977002756234555951732314280398684160 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-142744643173864462138385407325563377098249909372593652981999456451705/756429003140644710821117023151507937346690918241692472287843803417457 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-372667413414192196940125070789212029154171007019755979122884110430/756429003140644710821117023151507937346690918241692472287843803417457 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

7236884321663492490597004426681198241027013713957737415261721603950646769/24786665574912645884186362614628612090976368008943778931928065750383230976 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-2039413038442635573523835/3358372211131762815037488044 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

85858470096554548735120917262241/440188562457462415692593632903168 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)


==> anc/certificates/d3s2_cert.txt <==
Text certificate for d3s2 proving the bound 8/9
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
0 	 (4-dim cube with () type and [] marked points)
204853611457175/476658752012288 	 (4-dim cube with () type and [0] marked points)
4391573273023745/17159715072442368 	 (4-dim cube with () type and [0, 1] marked points)
10340953610140565/25739572608663552 	 (4-dim cube with () type and [0, 3] marked points)
10198968674736823/17159715072442368 	 (4-dim cube with () type and [0, 7] marked points)
392662467890057/536241096013824 	 (4-dim cube with () type and [0, 15] marked points)
21274576300366093/51479145217327104 	 (4-dim cube with () type and [0, 1, 2] marked points)
5580374656839913/12869786304331776 	 (4-dim cube with () type and [0, 1, 6] marked points)
874635693366095/2144964384055296 	 (4-dim cube with () type and [0, 1, 14] marked points)
509924303494175/1429976256036864 	 (4-dim cube with () type and [0, 3, 5] marked points)
29803308713730031/77218717825990656 	 (4-dim cube with () type and [0, 3, 12] marked points)
7265644161403441/19304679456497664 	 (4-dim cube with () type and [0, 3, 13] marked points)
402459343243945/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
21745684241805347/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
16565797306536661/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
4713356249784041/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
13212194973420679/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
1253042746962133/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
60674651285135389/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
436451776390771/6434893152165888 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
1134217228174351/1906635008049152 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
32392947343073455/77218717825990656 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
1752397232984629/4289928768110592 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
11230170212464307/51479145217327104 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
113399897339891/2144964384055296 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
5634732145001711/8579857536221184 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
440719852303493/1206542466031104 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
2942525218790051/17159715072442368 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
0 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
14457998567569387/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
2148260161422679/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
3941708346294401/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
4392535677075125/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
2230993207478665/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
52334860363553825/102958290434654208 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
45225862156003187/102958290434654208 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
33989628215811293/102958290434654208 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
2151079174297793/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
6074628561319901/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
142016820596732765/308874871303962624 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
2774681329577017/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
34960591970833885/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
17290865896797671/38609358912995328 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
1910808669374731/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
7253492130998951/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
58701876011379941/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
6443838223884731/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
6677977454031173/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
3856599365794687/8579857536221184 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
627634134319561/1429976256036864 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
30813131297565407/77218717825990656 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
7300482769640713/19304679456497664 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
7648821251663593/19304679456497664 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
86464652951811/238329376006144 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
7648703220764389/25739572608663552 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
3212751078771151/9652339728248832 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
2187819140676583/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
14025025793357765/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
6121740696664513/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
6428573109847219/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
11466109092929155/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
3599998840802759/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
16103627981574857/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
20494371464941813/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
5260968438022121/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
12056557272639515/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
2255363973948037/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
50203769690059409/102958290434654208 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
6588708945065921/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
25576666899628715/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
4162864281170215/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
623672542670193/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
15022380339234455/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
78358785607830259/308874871303962624 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
4471403825645081/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
111615066804278503/308874871303962624 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
5781823520678273/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
10601252841793711/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
20162164308722671/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
14691213089808847/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
609058621454927/1072482192027648 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
8078306638576937/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
17643541241608999/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
11995325112264181/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
18930060492219269/38609358912995328 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
120782572669560167/308874871303962624 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
157450968415731863/308874871303962624 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
122236915963661/353808558194688 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
7087609987733797/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
73057609465290961/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
929316653441459/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
40186450411717/268120548006912 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
999002540298431/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
10727812465400791/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
3451918703635819/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
1392443587901005/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
28242479095857299/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
9722924600433409/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
2056345459875895/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
5080295475462235/17159715072442368 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
18792216862076915/38609358912995328 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
1199870070872231/1906635008049152 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
101522870046631/176904279097344 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
362663519549447/476658752012288 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
3486346046762587/9652339728248832 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
1413316753582937/2144964384055296 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
21005170062114551/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
1381607525459423/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
2191062670217267/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
11016730207948637/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
16592186120351003/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
18875367317913065/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
5765502572266127/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
5538748005113899/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
297556151688347/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
3197768378775487/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
54461579075433079/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
4517478858587783/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
130909258700295689/308874871303962624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
6653246188087297/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
62135855512248497/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
12243245434276609/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
5680564280305069/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
5815169840225761/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
5322625830282371/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
7892110510807049/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
25204476371075201/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
8305997749451497/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
64922495715666497/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
12833013180273191/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
1959712592350937/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
2005953362615107/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
47021713460411981/102958290434654208 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
16240673959317695/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
6845592452550175/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
3750458235377539/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
6366159301968407/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
5055335006153/9828015505408 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
49508908634710147/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
16543516948628177/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
2737648927517419/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
21037550870033239/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
19785225805815731/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
20712026772719881/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
10136998236517837/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
1866105812389181/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
8389100954137255/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
4928928172021811/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
111755414217137/357494064009216 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
48189071915641709/102958290434654208 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
4851054282836071/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
16145282895315683/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
142010089958315/238329376006144 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
9531771171918283/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
6756626733898571/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
19153734371368471/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
9296247472218599/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
1519774148716507/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
26445915235282273/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
4178557046409691/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
1167675975124721/2144964384055296 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
1055452688431553/2859952512073728 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
38204676953461/67030137001728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
10192400403390325/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
2464372362379259/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
5306816503841215/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
20197609170469679/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
2604623562827839/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
2605826656373845/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
3833858058625865/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
15709556814427019/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
14772456050657269/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
5275964801650817/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
14307968569837129/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
3782639965715929/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
14307408966896683/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
7426952823339083/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
160146674971423/476658752012288 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
1215764359851887/4826169864124416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
14465732322593459/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
14612061632469127/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
14595222509585057/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
29987647474126699/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
4144701522034075/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
5036558226046235/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
15724014603254911/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
214202627179445/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
3739319389328459/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
10239634227631319/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
1308176206115813/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
2899219625150869/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
900399240588651/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
1746068271596695/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
89891646782405/178747032004608 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
8829996228228977/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
16479031244568923/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
4207812265714429/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
898610397313219/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
8573615709049379/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
2656634198314397/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
54819534009901/134060274003456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
12897525489443629/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
29837405988847/238329376006144 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
3616174508328443/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
891210964805849/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
14252386396168741/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
4521425015285141/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
1089233018984303/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
924700643601025/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
904898474687915/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
5199422288886391/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
8205194438226343/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
14482530657564809/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
11834674827594079/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
8073597007616191/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
4144589136147479/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
13144705964386471/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
6704499567740885/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
4093477317021245/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
7214334514564045/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
5463467793131345/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
7620711199352923/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
5133151636804273/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
8216321746433575/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
3186372882275231/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
207441421317751/476658752012288 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
13096463010091091/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
14245780603421981/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
14821626343724651/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
261151765482001/714988128018432 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
813973816064891/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
1474033730810099/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
2219677629347527/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
7159462507104647/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
304374414579115/1072482192027648 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
19241168041640267/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
1459808689129353/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
5106290039007023/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
1631768938633693/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
13038587125683907/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
93368644076731/238329376006144 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
4465808705685713/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
839374541109283/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
3611140589895149/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
334702901154657/953317504024576 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
3997709754093539/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
1818970123628441/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
8500509307065895/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
3706146143371555/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
8152946576945791/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
16372027577552617/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
224822550165663/476658752012288 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
12882648574621975/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
1662693557650409/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
7597553603136853/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
4725791867699435/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
1581818975603893/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
12293153802105367/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
7363035871086833/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
27612423988013/67030137001728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
7877801934480901/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
4265553795055003/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
13529570394518375/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
4673172355385299/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
2927223035355269/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
1727645532189579/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
7034839050413707/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
15027675997142819/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
13724534495333551/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
1483150673532843/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
12200330730289055/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
2230173117569255/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
70971511378633/178747032004608 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
1194219435426475/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
4104490427247607/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
1763382600790477/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
3418899686257861/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
19484297863103/119164688003072 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
11687532608433839/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
12940092402995059/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
14172394239460847/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
6915203121392335/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
2395816196896385/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
1584890243510825/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
10836370004319637/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
13970123636225539/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
1419095180161049/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
1941973953534089/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
1515403528434625/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
11252465760097763/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
16334029957151/67030137001728 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
180651607315565/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
3331531382920015/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
3054602886463103/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
7017428575770785/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
16341315408359335/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
2612310088655363/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
13802923351663451/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
1836973442838287/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
4686845041329565/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
7635141388326559/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
3533559042977429/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
14718390315985657/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
14206438481969399/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
14361242107441499/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
771015966175079/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
14248114266308363/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
12925137335224339/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
14060519049107651/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
1382841899738915/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
288667669683829/1072482192027648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
1317212920891727/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
25510576257401/67030137001728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
11479562280952513/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
5824127388844643/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
13631968195428319/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
4959109224620899/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
5846412101807/22343379000576 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
11845776198655067/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
172769854039453/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
11172979838506531/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
3136769079055967/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
4015526887632493/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
1821640128760021/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
24006161273075/100545205502592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
2580391101384143/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
4669803134905189/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
12296968629722473/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
447770079350399/1429976256036864 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
1229151581950101/3813270016098304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
11859571314067843/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
1454726018601065/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
13454090266513/59582344001536 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
2021364819037465/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
1911369160942433/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
429362858890541/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
4470762674017007/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
359762055343499/1429976256036864 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
1031494165593655/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
316870181522473/1429976256036864 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
2141333349693731/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
13864683193290547/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
13640716471905271/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
15280431730801223/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
2471544503355557/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
13976809401827143/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
5722650881028193/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
4377751338020411/11439810048294912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
291407063702851/953317504024576 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
3057174136457165/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
5437172735323627/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
13068663363201899/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
3132871516533755/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
2621075091851603/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
571635394879755/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
5683349040197605/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
1820331989451635/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
26900628306065/88452139548672 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
11344687668971357/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
10685027077917131/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
1121251468794149/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
786836073593653/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
4815916531019105/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
1020932460768103/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
4063882468514377/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
1134049246679993/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
4289577485343271/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
849213189807319/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
1305430941046591/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
11623241327179571/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
12640108347865721/34319430144884736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
6155030909867921/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
84725722715899/268120548006912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
815358135932381/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
512483391596597/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
596063254550723/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
699559085092679/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
2686455630732847/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
2472938759460485/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
1840529549698307/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
675244944930223/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
56474117496797/178747032004608 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
1277304439328203/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
1778862760735399/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
688366519457933/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
101700697345447/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
4242065544749/16757534250432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
5432025667405909/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
2699288112299321/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
1458744473569105/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
432870740848565/1429976256036864 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
1447049111123491/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
73487507754125/238329376006144 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
1359831607131493/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
163734290652049/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
1389676263495793/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
683360966362835/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
1178697386758417/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
1169/9216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
4076418476369/14895586000384 scaled square of 
-1/2 	 (1-dim cube with (0,) type and [] marked points)
1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

367/1024 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
10127987657937/59582344001536 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)
-3381419400424/10127987657937 	 (2-dim cube with (1,) type and [0] marked points)
930345263534/3375995885979 	 (2-dim cube with (3,) type and [0] marked points)
-8495138890844/10127987657937 	 (2-dim cube with (2,) type and [0, 1] marked points)
-12312369295382/10127987657937 	 (2-dim cube with (1,) type and [0, 3] marked points)
-290929414070/1125331961993 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

22534778304416239539315731/201149748226171084456863744 scaled square of 
-8091592650412566799675182/22534778304416239539315731 	 (2-dim cube with (1,) type and [0] marked points)
1 	 (2-dim cube with (3,) type and [0] marked points)
-14097341482077268722786776/22534778304416239539315731 	 (2-dim cube with (2,) type and [0, 1] marked points)
-12703186007182211879930734/22534778304416239539315731 	 (2-dim cube with (1,) type and [0, 3] marked points)
-3653511109441008971901666/22534778304416239539315731 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

34011464854360141881751095820575969119/188813659631073542281897699638635572896 scaled square of 
-1/4 	 (2-dim cube with (1,) type and [0] marked points)
91538627134616970308892221291462413585/272091718834881135054008766564607752952 	 (2-dim cube with (2,) type and [0, 1] marked points)
1 	 (2-dim cube with (1,) type and [0, 3] marked points)
-7655892739429194822177421890260665473/272091718834881135054008766564607752952 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

118312117324121805743635361135414152566425/208966440065188711721478732721618754267136 scaled square of 
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
43133164515979705488029049009934975934637/118312117324121805743635361135414152566425 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1,) type and [0] marked points)

28293983350389717313789362064295759775848579/121151608139900729081482609802664092228019200 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
5562493238375/178747032004608 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)
-8378767125216/5562493238375 	 (2-dim cube with (0,) type and [0, 1] marked points)
-2 	 (2-dim cube with (0,) type and [0, 3] marked points)
-2443807078188/5562493238375 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-3316595320398/5562493238375 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-1221903539094/5562493238375 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

1017515935410783/1423998269024000 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
1712757535672351/4070063741643132 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
153608415869658/339171978470261 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
665985969858619/2035031870821566 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 3] marked points)

937231209111843601/4167745271442567168 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
53731625935823220/937231209111843601 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
25060182115987154/937231209111843601 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

47760104614532214423/239931189532631961856 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-32415786989271967/2221400214629405322 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

128718778366503687275/1137356909890255524864 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
52550045983943/89373516002304 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
-1/2 	 (2-dim cube with (1, 3) type and [0] marked points)
-1/2 	 (2-dim cube with (3, 1) type and [0] marked points)
-44337642704268/52550045983943 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

20858685362839/89373516002304 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-1 	 (2-dim cube with (3, 1) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)

2807414608560883/6726405885944704 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
33164076953255/44686758001152 scaled square of 
-1/2 	 (2-dim cube with (0, 1) type and [0] marked points)
12480871863603/33164076953255 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
-6807748289238/33164076953255 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

57087567394512937/33960014800133120 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
856078138291891/2482068147587519 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)

792286019176201075/2541637783129619456 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
215/256 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
673/860 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
673/860 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-21/430 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

451791/880640 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-81409/451791 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-898/150597 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

28704605/57829248 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-1347/185191 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

3284901/23704448 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
8379705224969/44686758001152 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
698230593768/8379705224969 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
698230593768/8379705224969 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
698230593768/8379705224969 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
698230593768/8379705224969 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-960067066431/8379705224969 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-960067066431/8379705224969 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-960067066431/8379705224969 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-960067066431/8379705224969 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-1/2 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1/2 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
436394121105/8379705224969 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
436394121105/8379705224969 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
436394121105/8379705224969 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
436394121105/8379705224969 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-87278824221/8379705224969 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

8393672651143619/8580818150368256 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
2301626952591156/8393672651143619 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
5259662897005213/8393672651143619 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
5385358475379748/8393672651143619 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
392447808186501/8393672651143619 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
434346334311346/8393672651143619 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
367308692511594/8393672651143619 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
409207218636439/8393672651143619 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
8379705224969/8393672651143619 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-8379705224969/8393672651143619 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
1258353183032639/8393672651143619 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
1224834362132763/8393672651143619 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
1233214067357732/8393672651143619 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
178567639686810/1199096093020517 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
39703819087359/1199096093020517 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

2684612314442219733/2148780198692766464 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
328904523345415543/3579483085922959644 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
3789250521833922511/10738449257768878932 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
163638959903652161/5369224628884439466 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
16521530660694823/894870771480739911 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
96136209142984876/2684612314442219733 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
42587547448828843/1789741542961479822 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-10695299603734775/10738449257768878932 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
10695299603734775/10738449257768878932 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
293749357820051359/3579483085922959644 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
233105736131559199/2684612314442219733 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
904940299620214783/10738449257768878932 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
222985843265972213/2684612314442219733 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
22450303926174439/1193161028640986548 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1134165356726303347929/1221796893328370225152 scaled square of 
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-2114311221959386861/11855387004107700501 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
39029653236976606858/3402496070178910043787 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
27661034456277152732/1134165356726303347929 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
22037713420107796504/3402496070178910043787 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
178837841604234818/9220856558750433723 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-131789605906293277/82987709028753903507 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
131789605906293277/82987709028753903507 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
5756582502918653905/126018372969589260881 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
69358073199465716/1421853769401968259 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
25078033816363729099/486070867168415720541 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
3748100859734530744/82987709028753903507 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
2013704537181365/188180746096947627 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

63479452283590169699/162588164627762749728 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
584747441114457127/33536314413972165124 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
534909984200714085/33536314413972165124 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
724890890451536125/33536314413972165124 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
675053433537793083/33536314413972165124 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1/742 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1/742 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
209099446324720276113/3554849327881049503144 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
199678475357213758513/3554849327881049503144 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
28513673793068157007/507835618268721357592 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
218920157938803865841/3554849327881049503144 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
6778700819793/520495633563896 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

2258900479962914170141/4292648244988437135872 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-1836457034662914146767/4517800959925828340282 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
1164600700665049896691/2258900479962914170141 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
921549782802251662123/4517800959925828340282 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
134285360861737820667/4517800959925828340282 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
50315349376542032345/2258900479962914170141 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
75561990082558807825/2258900479962914170141 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
10679028914223987243/410709178175075303662 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
9553785339514794091/2258900479962914170141 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

175348805791024593399502739/189675355501525977038399488 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-50751796163375030463107424/175348805791024593399502739 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
59735300075539668595267465/175348805791024593399502739 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
3429208442543250420657487/175348805791024593399502739 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
4986575741268761929872872/175348805791024593399502739 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
2836380665832358795977388/175348805791024593399502739 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
4393747964557870305192773/175348805791024593399502739 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
593743453388682581838198/175348805791024593399502739 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

35646742672927506401657584285/44889294282502295910272701184 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-1598914003973232803559688679/7129348534585501280331516857 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
265230930395451972610154491/14258697069171002560663033714 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
17699971493601457760290721/1500915480965368690596108812 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
86076326922236750179526515/4073913448334572160189438204 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
204185943021590501740950161/14258697069171002560663033714 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
89069010805351334510408049/35646742672927506401657584285 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

81468664179118878461348190395/228139153106736040970608539424 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
47303634075519365698424727/2209319706552376365053510248 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
103392267755608843118234287/4418639413104752730107020496 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
84132228427814730186439745/4418639413104752730107020496 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
46458614016192420953912289/2209319706552376365053510248 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3039702621544637/943699508335231570 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1347764522619617/6217045206910272 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
6022238871249/1347764522619617 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-6022238871249/1347764522619617 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-6022238871249/1347764522619617 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
6022238871249/1347764522619617 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)

71248699146238264492708004825480641737612327/95284567027701627143209776960101834090720512 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
71121934799480760172748323872045463669866149/1139979186339812231883328077207690267801797232 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
197868684651421919102776468329007253565471725/379993062113270743961109359069230089267265744 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
151383620196999563134861509768089689506731951/284994796584953057970832019301922566950449308 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3865043386471116924745645574683180317296783/569989593169906115941664038603845133900898616 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

5073591838052002725505144735160152028986568844875/4669354747247870901794111804242699336916161462272 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
20785199016837013459814590200850498597257836559/724798834007428960786449247880021718426652692125 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
243195928436979713891609029172446764215387472236/724798834007428960786449247880021718426652692125 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3171198573715760765414807017444086895394906302/724798834007428960786449247880021718426652692125 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

164366472386812773834793571304265381836911746763059/185548501505901813961331007457285559917223089184000 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-31659530787515706118528824448358557618876073433389/164366472386812773834793571304265381836911746763059 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
851230972156722972425864128885626404236856816479/328732944773625547669587142608530763673823493526118 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1003481381493576312284134377375106451628890240417805/2629863558189004381356697140868246109390587948208944 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
57644328072460759/17973505967859308140 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1501486053524260279069/4601217527771982883840 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
373/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
-1/373 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
7/373 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
7/373 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
3/373 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
7/373 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
7/373 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
4/373 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
2/373 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
5/373 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
5/373 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
3/373 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
3/373 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

64715/190976 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
1119/9245 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
1119/9245 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-2238/9245 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
1/18490 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
1/18490 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
3/129430 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
1/18490 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
1/18490 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-369/129430 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-26/1505 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-184/64715 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-184/64715 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-1489/129430 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-639/18490 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

780637190200612591/413129077720650240 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-1775684090061343582/2341911570601837773 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-566227480540494191/2341911570601837773 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
8067094443922809/1561274380401225182 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-12912116534078961/1561274380401225182 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-57691302810081/111519598600087513 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
2016315397153542/780637190200612591 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-4438826442231618/780637190200612591 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
114422538553731/70967017290964781 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
566701405666953/141934034581929562 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-5551893287522031/1561274380401225182 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
4130819471555709/1561274380401225182 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-1223910952051083/1561274380401225182 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-40235537965881/141934034581929562 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

252189920694622481654936952942889/313957306846746363139929753343488 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-5164226237433041834548619986641/504379841389244963309873905885778 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-1309492075463949570185293170183/504379841389244963309873905885778 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-1211517359011701/566227480540494191 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-2211465603142569738008605491738/252189920694622481654936952942889 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-1025393553305925964358351086674/252189920694622481654936952942889 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
3775943772273123/566227480540494191 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
18701146387009449/1132454961080988382 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-59836018561672794238796928759/504379841389244963309873905885778 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-1838944093316638454714178536355/504379841389244963309873905885778 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-3671732856153249/1132454961080988382 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1327772752874073/1132454961080988382 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)

378653453953294166769115828708459939/516484957582586842429310879627036672 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
1477555682350130612203593603125903/378653453953294166769115828708459939 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
1982642405393577931999669014525611/378653453953294166769115828708459939 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
5936024837451984344440828892952287/378653453953294166769115828708459939 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
67389894202735840681692608112535/4254533190486451312012537401218651 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
3008640061161552380620729424447965/378653453953294166769115828708459939 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
1544385139919399741170477710710350/378653453953294166769115828708459939 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
3500785686987522288619483406651636/378653453953294166769115828708459939 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
2445769194265403254827375673082584/378653453953294166769115828708459939 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1475032233777028775928025905391253/378653453953294166769115828708459939 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
977139168558969409904081419321963/378653453953294166769115828708459939 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

71065615263813294170015847474418522101/96935284212043306692893652149365744384 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
4451512617659857309/853486226842272166398 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
2242634468167354919250678104832309979/142131230527626588340031694948837044202 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
2219393190564660223508051030557811083/142131230527626588340031694948837044202 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
6755125966146631835/853486226842272166398 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
1733759430892645825/426743113421136083199 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
304309791822797924914423819482970301/47377076842542196113343898316279014734 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
436830447768686364643853728822123639/47377076842542196113343898316279014734 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
143991512281373909/37108096819229224626 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
2193914205717010397/853486226842272166398 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1099082899248325379532875/3058894637002703444370432 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
14360816532068888006888/1099082899248325379532875 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
14360816532068888006888/1099082899248325379532875 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
11706778556626398403447/1099082899248325379532875 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
5930111241136748132023/1099082899248325379532875 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
8646599325181172708601/1099082899248325379532875 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
8646599325181172708601/1099082899248325379532875 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
5792085705904059621026/1099082899248325379532875 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
2848575543466615717132/1099082899248325379532875 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

17030032351105086785484662568659844132288651/23427903112156290751987219137840263837392000 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
954826751863485751915358390576152737930229/68120129404420347141938650274639376529154604 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
615582602056439791725334356363225263187701/68120129404420347141938650274639376529154604 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
113018675707598861999841996153204788548796/17030032351105086785484662568659844132288651 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
173891865378811138402799739891545409469061/22706709801473449047312883424879792176384868 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
174877483427420239316344380794195427700952/17030032351105086785484662568659844132288651 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
513822065685182408062731729245436650507041/136240258808840694283877300549278753058309208 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
341174148061735464848844701970925665313487/136240258808840694283877300549278753058309208 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

25347909292544520169235054634498916423838088655/34877506255063217736672588940615360782927157248 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
3696522364497339851097599/414789370923393592154040067 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
2714671018728417816760016/414789370923393592154040067 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
23420139949814839973094040677411791224287111/2304355390231320015385004966772628765803462605 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
17318871911539588661181337091251204046745724/2304355390231320015385004966772628765803462605 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
3085458800870001346080259/829578741846787184308080134 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
2048722404248361835057613/829578741846787184308080134 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

76457423340263699544398792933/212372157912777519182868514304 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
1120248055901290060879440703/152914846680527399088797585866 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
769900548128637551886924224/76457423340263699544398792933 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
769900548128637551886924224/76457423340263699544398792933 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
51572676143715277521311097/6648471594805539090817286342 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
774373590055934527215343073/152914846680527399088797585866 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

54362836648021865204084010570561/156584803000860056666928727926784 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
92115096288571994625075197168/18120945549340621734694670190187 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
92115096288571994625075197168/18120945549340621734694670190187 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
133514045992662913396166389295/54362836648021865204084010570561 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-40385185402809193860203588557/54362836648021865204084010570561 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

813501825326408734212018685257180475286399049818773297/1133953739100533313681841334665858961609239744096721920 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-3683128598180938532775454365942944375719017404831117/813501825326408734212018685257180475286399049818773297 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
884636199754345100940510966161459180352843194756085/813501825326408734212018685257180475286399049818773297 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1289644883935997428046434655717792159988932455537695/813501825326408734212018685257180475286399049818773297 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

74700376954487487196169654350228148605787183545688429793/104128233641780317979138391712919100836659078376802982016 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
14476053569439444176896801565169/13251751215501715080744404666087252 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-21103554693551094640257245698323/13251751215501715080744404666087252 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

7192525298764459909102799916117356381/20354689867010634364023405567110019072 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-24069006190434675897209662961906929/7192525298764459909102799916117356381 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

642869893868039763443722166250061515163/1841286476483701736730316778526043233536 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
307/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
2/307 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
2/307 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
1/307 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
1/307 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-8/307 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-6/307 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-6/307 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-13/307 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-21/307 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-21/307 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1/307 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1/307 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-5/307 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

228097/314368 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
4601/228097 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
3068/228097 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
3682/228097 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
2165/228097 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
2149/228097 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
2149/228097 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
2775/228097 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
2775/228097 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
640/228097 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
2498/228097 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
2498/228097 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
923/228097 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
309/228097 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
624/228097 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

10587759/14598208 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
448283/28234024 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
370717/28234024 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
2165/232698 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
2149/232698 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
2149/232698 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
925/77566 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
925/77566 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
320/116349 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1249/116349 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1249/116349 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
107875/84702072 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
340573/84702072 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
104/38783 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

10512587341/14455820288 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
179012123/10512587341 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
39831064/10512587341 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
110069596/10512587341 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
138303620/10512587341 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
137744516/10512587341 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
137744516/10512587341 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
70329168/10512587341 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
82335708/10512587341 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
82335708/10512587341 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
98082183/10512587341 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
98004617/10512587341 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
55865628/10512587341 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1956548015649/2691222359296 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
54713/14686263 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
2822097616/217394223961 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
2228119868/217394223961 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
378419/29372526 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
378419/29372526 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
10734/1631807 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
25133/3263614 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
25133/3263614 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
35868928787/3913096031298 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
35898301313/3913096031298 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
17053/3263614 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2765711789/7519366656 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
26496957/5531423578 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
26496957/5531423578 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
52910927/5531423578 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
52910927/5531423578 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-402619101/5531423578 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
62532699/5531423578 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
62532699/5531423578 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-75122327/5531423578 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-75122327/5531423578 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-17588277/5531423578 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1626340795738881743/2263796254715578368 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-750681708845857/1626340795738881743 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
7934600400268477/1626340795738881743 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
7934600400268477/1626340795738881743 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
4370820678596303/1626340795738881743 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
10376818077831481/1626340795738881743 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
5955341017840117/1626340795738881743 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
8458531203680503/1626340795738881743 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-384456104843693/1626340795738881743 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
4147927289496495/1626340795738881743 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

74776590053333818425/104085810927288431552 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
59558787899/12202023029282 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
59558787899/12202023029282 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1929900233/717766060546 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
2192299904728326157/598212720426670547400 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
3817890018758362043/598212720426670547400 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-139977427095611027/598212720426670547400 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
3111215002987490027/598212720426670547400 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
31135219065/12202023029282 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1123114210480585/1561858947748096 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
7157195087923/2246228420961170 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-288616275371/1123114210480585 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1271584322087/224622842096117 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1271584322087/224622842096117 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-656623162781/2246228420961170 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-9479828853352/1123114210480585 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1555920356931/4492456841922340 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

826992521090017131/1150068951532119040 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-577232550742/2253385616049093 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
12715843220870/2253385616049093 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
12715843220870/2253385616049093 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-6979665963624137/826992521090017131 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-219509115476858/826992521090017131 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-518640118977/1502257077366062 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

404895454380095611/1153733435417135616 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-12886086550218073/809790908760191222 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-12886086550218073/809790908760191222 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-3444384508288679/809790908760191222 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-3444384508288679/809790908760191222 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-3092456701445469/809790908760191222 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

14512005679299161334674041897/20326689871669507477711564800 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-18293650877850392391165997/14512005679299161334674041897 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-102674435688035146763760167/14512005679299161334674041897 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-221560367796582240470448133/14512005679299161334674041897 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-9347119469963530513764750/14512005679299161334674041897 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

5304659217022744491186841469399/7430146907801170603353109451264 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-81035711013355523920071604087/5304659217022744491186841469399 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-37633345982637202334605321676/5304659217022744491186841469399 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-381315084535805935/591269967728000250574 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1398783660809690163118560752668484563/1993533371030883561743944518931899392 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-29930927594260518496045872223329537/1398783660809690163118560752668484563 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-6120383736075025239558984734357949/1398783660809690163118560752668484563 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

125570801527994400021016446021340207525/179044308583640340879175776341566024064 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-929417667699865082211/207868651638753205128814 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

37605391986743508980647827/106428749639041641025952768 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
22863006256483/44686758001152 scaled square of 
-1/2 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
436394121105/22863006256483 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
436394121105/22863006256483 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
436394121105/22863006256483 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
436394121105/22863006256483 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
174557648442/22863006256483 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
174557648442/22863006256483 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
174557648442/22863006256483 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
174557648442/22863006256483 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
261836472663/22863006256483 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
-1221903539094/22863006256483 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-1221903539094/22863006256483 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-87278824221/22863006256483 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-87278824221/22863006256483 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)

2119998337637417/2926464800829824 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
180722079446339/8479993350549668 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
101792542851411/4239996675274834 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
101792542851411/4239996675274834 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
56939318580655/2119998337637417 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
56939318580655/2119998337637417 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
56939318580655/2119998337637417 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
56939318580655/2119998337637417 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
65970654042819/16959986701099336 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
48780771360701/4239996675274834 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
35821888808592/2119998337637417 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
115187819524625/16959986701099336 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
115187819524625/16959986701099336 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
22863006256483/4239996675274834 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

3143839701088550541/4341756595481430016 scaled square of 
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
203585085702822/8660715429996007 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
203585085702822/8660715429996007 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
32536753474660/1237245061428001 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
32536753474660/1237245061428001 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
32536753474660/1237245061428001 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
32536753474660/1237245061428001 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
65970654042819/17321430859992014 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
52374826708968262/3143839701088550541 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
35053395848976248/3143839701088550541 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
115187819524625/17321430859992014 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
115187819524625/17321430859992014 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
45726012512966/8660715429996007 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

6356721395184574503/8868572600315911168 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
109621151969117877/2118907131728191501 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
242387190930895703/6356721395184574503 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
268369337220883724/6356721395184574503 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
233726475500899696/6356721395184574503 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
259708621790887717/6356721395184574503 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
7938468703152553/2118907131728191501 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
86946524362032970/6356721395184574503 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
86946524362032970/6356721395184574503 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
32922087418393618/6356721395184574503 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
84886379998369660/6356721395184574503 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
16778537298117822/2118907131728191501 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

96940980340832957943/135610056430604256064 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
30235821279712093049/775527842726663663544 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
13446514427083064491/387763921363331831772 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
15675042710780373869/387763921363331831772 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
28007292996014783671/775527842726663663544 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
7938468703152553/2228528283697309378 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
43473262181016485/3342792425545964067 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
43473262181016485/3342792425545964067 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
10175683535718234191/775527842726663663544 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
3490098684626306057/775527842726663663544 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
8389268649058911/1114264141848654689 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

288396211518742736889283/397070255476051795734528 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
2617544266392722837386/288396211518742736889283 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
140269279293808128497690/288396211518742736889283 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
148415664434863642928969/288396211518742736889283 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
1394365110174420813480/288396211518742736889283 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
1514512263949706359644/288396211518742736889283 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
1514512263949706359644/288396211518742736889283 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1640581384999559356929/288396211518742736889283 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
871739127123987621519/288396211518742736889283 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
1300224233260625473248/288396211518742736889283 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

159003191517681118016263239/147658860297596281287312896 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
5904302476751060094092987/318006383035362236032526478 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
103322258626980617653804363/318006383035362236032526478 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
2718611285210760120535/841286727606778402202451 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
5905727420056757270221/1682573455213556804404902 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
5905727420056757270221/1682573455213556804404902 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
58560704326194087293699/53001063839227039338754413 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
250032388923740043071959/53001063839227039338754413 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
2535063627204983860916/841286727606778402202451 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

294604784898112339041121120793/325638536228210929697307113472 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-4551429131840786796906724121/22661906530624026080086240061 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
566301135142076841851188950/294604784898112339041121120793 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
615097156406925347838238185/294604784898112339041121120793 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
615097156406925347838238185/294604784898112339041121120793 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
999123457309916279529525420/294604784898112339041121120793 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
21219025067830186313175600/294604784898112339041121120793 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
528067185460931965667240520/294604784898112339041121120793 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

556632396224655289305479833991/1450362017959937669125519363904 scaled square of 
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
2003398146802328755/832900430335929929818 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
4352046735487661953/1665800860671859859636 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
4352046735487661953/1665800860671859859636 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1143441817711310416598287/1468687061278773850410237029 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
5221610636323447328732152/1468687061278773850410237029 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
934069133089529794/416450215167964964909 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

141116286804935649421387/426445020331996124066816 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-1194661401511666395725/141116286804935649421387 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-1194661401511666395725/141116286804935649421387 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-1288953239728869141785/141116286804935649421387 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-1288953239728869141785/141116286804935649421387 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-876268351580922100604/141116286804935649421387 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)

11557660369297362824869625341/17484872400278746705907534848 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-2925195650694136343328947935/34672981107892088474608876023 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-280916864621518547183017850/34672981107892088474608876023 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-280916864621518547183017850/34672981107892088474608876023 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-73683398034417134430539204/11557660369297362824869625341 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

4369157784350764038298262582747/6657212372715280987124904196416 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-1160813490171564244557925/131189196104123769137520364 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-1160813490171564244557925/131189196104123769137520364 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-456715277072833477875243/65594598052061884568760182 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1067019228554519784331061966744635625/1539740617977327395188181225680509952 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-4906058026563714209276769554699591/213403845710903956866212393348927125 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-4932377532673378923265400601997341/1067019228554519784331061966744635625 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

3783879455219860699240336808818708791/5463138450199141295775037269732534400 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-107583775328556987832194297/22738505921479522559262205390 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

3930759648022840395737627124531/11642115031797515550342249159680 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
183/512 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
1/183 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
1/122 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
1/122 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
1/366 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
1/122 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
1/122 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
1/183 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1/183 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1/183 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
1/366 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
2/183 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
2/183 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/122 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1/122 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4003/11712 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
363/64048 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
363/64048 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
365/64048 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
45/16012 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
45/16012 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-1/32024 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-183/64048 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
181/64048 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
181/64048 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-229/16012 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-1/16012 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1/16012 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-69/8006 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-369/64048 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

47072985/65585152 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-66343/47072985 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
20933/15690995 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
318308/47072985 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
62116/47072985 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
8470/3138199 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
121/15690995 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
42229/15690995 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
42229/15690995 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
4356/3138199 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
16940/3138199 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
16940/3138199 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
63568/47072985 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
63767/15690995 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

540576383/753167760 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
62799/47006642 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
11495687/8649222128 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
58502329/8649222128 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
63525/23503321 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
363/47006642 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
126687/47006642 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
126687/47006642 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
32670/23503321 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
127050/23503321 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
127050/23503321 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
31784/23503321 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
191301/47006642 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4242152969/12033700352 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
46495743/8484305938 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
46495743/8484305938 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-125771/4242152969 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-23369735/8484305938 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
23118193/8484305938 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
23118193/8484305938 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
542159/8484305938 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
23251779/4242152969 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
23251779/4242152969 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
149043/8484305938 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
11696590/4242152969 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

287996688592015/399644746903552 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-19533948742671/287996688592015 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-12628568692/287996688592015 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
3205581024/287996688592015 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
1155000069728/287996688592015 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-1017889820128/57599337718403 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
389297673032/287996688592015 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
2312133693148/287996688592015 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-3151759330924/287996688592015 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1180271142996/287996688592015 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-18948103524/287996688592015 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3305356294605697/4607947017472240 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-137267051/2918073259232 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
4355409/364759157404 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-57778626112871/3305356294605697 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
9337058849465/3305356294605697 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
2115748223/1459036629616 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-552510638465881/52885700713691152 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
387108951006823/52885700713691152 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-12829034163/2918073259232 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-205957647/2918073259232 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

497499894355039/1494053508726784 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-2918205404568/497499894355039 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-5868297052400/497499894355039 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-5868297052400/497499894355039 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-1475145735526/497499894355039 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-7358428092874/497499894355039 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-7358428092874/497499894355039 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-11704591833305/497499894355039 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-7342714439341/497499894355039 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

179091341120857961/509439891819559936 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1501438291510731/179091341120857961 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-1501438291510731/179091341120857961 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-507553529726632/179091341120857961 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-509554829959970/179091341120857961 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-509554829959970/179091341120857961 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1520160654191124/179091341120857961 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-16210790200445/179091341120857961 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4691189788281275014847725/6647320413806324236663808 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-84462779508981306905651/4691189788281275014847725 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-520033634212007471362/187647591531251000593909 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
11200809447959377031921/4691189788281275014847725 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-90818214838855118735807/4691189788281275014847725 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-20628762726002977976291/4691189788281275014847725 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1860323549493725541/1233549773410800687575 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

52953975554681303096067723/75059036612500400237563600 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-179336784496650575/63546321195854742571 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-4092831676694995162314707/211815902218725212384270892 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
432047670377037637195919/211815902218725212384270892 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-569116415868981653/127092642391709485142 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-195183338172114609/127092642391709485142 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

361323148153566794607/1016741139133675881136 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-11350935992234415805/3854113580304712475808 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-11350935992234415805/3854113580304712475808 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-133174539068067430457/23124681481828274854848 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-5647292732728654033/1927056790152356237904 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

389909175916642294409063470853/548127223457187988028243951616 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-29437878296408657731024549883/389909175916642294409063470853 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-7752617116142938042648998197/779818351833284588818126941706 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1695402843333629140968329982/389909175916642294409063470853 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

8824962983271062589730849161965/12477093629332553421090031067296 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-27910102624618617647807/2595456672008479190974140 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1017266527303443688607/216288056000706599247845 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

226135126299764533665945821/664436908034170672889379840 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-2924028086679764590384741/452270252599529067331891642 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

962824438347783049852951004239/2778748431971506589687142248448 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
83/256 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
1/166 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
1/166 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
1/166 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
1/166 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
3/332 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3/332 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3/332 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3/332 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1/332 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
1/332 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
5/166 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5/166 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5/166 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5/166 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5/332 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

13591/21248 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
-499/54364 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
6370/13591 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
26227/54364 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1657/108728 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1657/108728 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1657/108728 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1657/108728 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
331/108728 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
663/108728 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
476/13591 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1655/54364 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1987/54364 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
869/27182 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
991/108728 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

52620697/55668736 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
315624/52620697 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
16846771/52620697 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1095277/105241394 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1095277/105241394 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1095277/105241394 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1095277/105241394 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
436247/105241394 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
220787/105241394 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1095452/52620697 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1474503/52620697 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
932859/52620697 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1311910/52620697 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
655051/105241394 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

43363146853/53883593728 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-8207354137/43363146853 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
551785971/86726293706 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
551785971/86726293706 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
551785971/86726293706 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
551785971/86726293706 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
319444285/86726293706 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
502639/3770708422 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
687605281/43363146853 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
391048506/43363146853 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
821748420/43363146853 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
525191645/43363146853 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
330005973/86726293706 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1013103354865/2775241398592 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1657/211144 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1657/211144 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1657/211144 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1657/211144 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
60923/70733240 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
272067/70733240 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
190761189/12096756476 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
227922533/12096756476 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
189388753/12096756476 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
226550097/12096756476 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
991/211144 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

36140439/54052864 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-651403/36140439 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
17559767/36140439 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
17401409/36140439 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
152920/36140439 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
152920/36140439 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
144650/12046813 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
645094/36140439 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
328378/36140439 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
539522/36140439 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13503/12046813 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

37204309547/37007809536 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-337715173/37204309547 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
12237203390/37204309547 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
106585240/37204309547 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
106585240/37204309547 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
447024906/37204309547 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
88226128/37204309547 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
590283856/37204309547 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
231485078/37204309547 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
28234773/37204309547 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

8072809481545/9524303244032 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-315195798734/1614561896309 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
2820418250/1614561896309 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
2820418250/1614561896309 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
21753886962/8072809481545 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
95849783927/8072809481545 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-6077412927/8072809481545 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
68018484038/8072809481545 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2988551475/6458247585236 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

153980650673745/413327845455104 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
38230/17612553 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
38230/17612553 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
3083440933/443748272835 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1797724564/443748272835 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4333932196/443748272835 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3048215827/443748272835 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1929/3354772 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

7799335892753/12083620362240 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
-83197427503/7799335892753 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
31663430840/7799335892753 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
79827820/77221147453 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
79827820/77221147453 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
31663430840/7799335892753 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
22681191750/7799335892753 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

80535755652975/124789374284048 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
2776060972399/2577144180895200 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
10492199437649/2577144180895200 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
10492199437649/2577144180895200 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2776060972399/2577144180895200 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1354101/460664983 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

71837719632340465597220033/108836654661710597951078400 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-957992107276449358198577/71837719632340465597220033 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
34953408116705491898090383/71837719632340465597220033 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
34430764456848692183234273/71837719632340465597220033 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-381948792327255695598000/71837719632340465597220033 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1274317346649717229710963386117/1287331935811541143502182991360 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-11999789186417155322041787034/1274317346649717229710963386117 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
418863655213287090232053805333/1274317346649717229710963386117 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-4577978606139011321858129625/1274317346649717229710963386117 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

2719604778984206377592625628385327/3262252407423276108060066268459520 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-40066215903802959373668318502571/209200367614169721353278894491179 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-5987339609417975495361978806625/2719604778984206377592625628385327 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

155184713440876874141453266516875/418400735228339442706557788982358 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-13795386375/5066110261888 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

278332621508179/1296924227043328 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)


==> anc/certificates/d4s2_cert.txt <==
Text certificate for d4s2 proving the bound 264/343
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
0 	 (4-dim cube with () type and [] marked points)
253/336 	 (4-dim cube with () type and [0] marked points)
5201119077808170710036134735/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1] marked points)
0 	 (4-dim cube with () type and [0, 3] marked points)
0 	 (4-dim cube with () type and [0, 7] marked points)
0 	 (4-dim cube with () type and [0, 15] marked points)
14496946240147405118816017713197/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2] marked points)
1297320244511962647892223595263/1385337064232202794805764431872 	 (4-dim cube with () type and [0, 1, 6] marked points)
2668128373489491561694385975399/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 14] marked points)
1609390079248635188926393052249/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 3, 5] marked points)
802570403891244140203704695309/1039002798174152096104323323904 	 (4-dim cube with () type and [0, 3, 12] marked points)
1525909081302614575172948468083/2078005596348304192208646647808 	 (4-dim cube with () type and [0, 3, 13] marked points)
385644068379002042511906031673/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
1598656464299926188207107118745/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
6540433341589790332794608323033/8312022385393216768834586591232 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
6270342162957743888209795034221/8312022385393216768834586591232 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
5542087729687036265227495147535/8312022385393216768834586591232 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
11830073561901747136560972268037/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
12723217071283162524283003153739/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
82354772448046502634815293313/102617560313496503318945513472 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
1228415548417485630643765685113/2078005596348304192208646647808 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
2443690695162700918062579982117/4156011192696608384417293295616 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
1455588383106330039692766696061/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
8793912753660154320760522624723/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
21016108478031036129151843399/25654390078374125829736378368 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
291072915145049487789528570713/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
4992039495582358450459443438085/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
7162319675457885739624756385/65968431630104894990750687232 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
0 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
306236468992731929629112941369/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
1098207780255897099118682941471/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
333374204566179379887089194183/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
344787956017775969675668149785/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
251696867427352774985192146931/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
7187313461847076502765221061945/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
2849011194447532688365853690651/5541348256928811179223057727488 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
852968979350872723707562710937/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
389371223879541927125085371495/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
1574000174865348566388695969777/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
311360002944798848999986891825/593715884670944054916756185088 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
538670429447854278421058419/1514581338446285854379480064 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
5976032913946274658103284662795/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
3660098236460647423985955718025/8312022385393216768834586591232 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
578406092781914161655687564129/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
333716001256039257640328516947/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
136756330389909782588543953393/395810589780629369944504123392 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
77314625704632014037818082295/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
1113950274244269704740516566395/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
58274452300117040110282044769/131936863260209789981501374464 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
24867608351505005861773274477/87957908840139859987667582976 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
69294604376881564159749849043/346334266058050698701441107968 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
3270238023798937693012337699983/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
2163932657841068404165094419223/5541348256928811179223057727488 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
270923472798172555688784845/9773100982237762220851953664 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
17856098048605187237166272659/395810589780629369944504123392 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
97816381905177991415089393205/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
22735128407199388761062641039/38481585117561188744604567552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
403709081772320086417660872437/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
5339068525524227747724369741407/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
1263657164142949870532457475511/2374863538683776219667024740352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
973647003341443753926672194107/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
2899988299364604168714228173/5497369302508741249229223936 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
1965930049058656668454394327167/4156011192696608384417293295616 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
499806835927603851446399736271/1039002798174152096104323323904 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
3050923311622517301335863339/6282707774295704284833398784 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
131114300782193028065542422161/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
6720332703009071214377464889/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
396898166249220776014275968221/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
6786505421453910634169547287/18848123322887112854500196352 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
23291519419374187193280499069/38481585117561188744604567552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
140067871714290645353050831693/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
1568056199531106198021974376703/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
181138092542417623160553174971/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
3562510760736591755321830698829/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
4769356249829830948661077189271/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
23023562645385344379430048391/113088739937322677127001178112 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
32397431362159952570672809361/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
41375108079704240428605775231/68411706875664335545963675648 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
1717919685486613974037682917949/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
1458108843643912421025293265503/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
657404501262184145483685333199/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
25987859781431874213147184289/58638605893426573325111721984 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
1010073374377166962778740851997/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
3011047363338462226317981889/6413597519593531457434094592 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
1681000405902206599334590775003/5541348256928811179223057727488 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
4368150717538585585536058604413/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
5242514152075493985212340145553/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
249110470681656050007684587473/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
376211754821069049641231946973/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
2958937456953214443568445177725/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
1200567733783481397509787363/4886550491118881110425976832 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
188385476202287061609554661917/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
104041971753195480325284104263/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
52314360468358526040115490665/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
217010097745770142526456831407/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
104589646255479027307266586615/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
17101148459286377879701518883/86583566514512674675360276992 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
58802321327653400662379281307/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
1894185864402284750479848791/5497369302508741249229223936 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
29348916605992164723692913757/87957908840139859987667582976 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
475775676198938111918709325847/1385337064232202794805764431872 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
232854858373773572033549245169/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
869949216834242629774477621/4188471849530469523222265856 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
10066770362994246259437147755/43978954420069929993833791488 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
126071154154599748794689030899/1385337064232202794805764431872 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
1088804015014490979845871269/25654390078374125829736378368 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
695738574835909040902887590915/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
680088494817667011571765751779/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
146076240046859135365825710793/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
205829638665642841226305516697/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
629939394937813627872823510699/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
908630471289135986985076820077/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
504981921559067489742608407969/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
769647439878561567396182136745/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
5723282968245574523379498347/16492107907526223747687671808 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
44791915681964405231732895647/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
598146142232310863890946268193/4156011192696608384417293295616 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
1401335585097671694454680318271/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
5440511325254943115561645283741/16624044770786433537669173182464 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
17037067340225286578270422085/43978954420069929993833791488 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
462522008918790766865695269779/1385337064232202794805764431872 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
543558639507814028153853912613/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
4379638805220917828634648017/17102926718916083886490918912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
514610841383937070494744002735/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
170474402351609883789140930407/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
220136835849183388646118162151/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
653705197064879049834968373427/5541348256928811179223057727488 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
7532432766903127725437979237/34205853437832167772981837824 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
3835335855692411805741469277869/11082696513857622358446115454976 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
1295082554754161664392317508815/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
38458565357791668753721991765/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
760512880285691236396772416469/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
518618348558018077269045679/1803824302385680722403339104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
794147945115711972075075067297/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
137564309759021911925544322403/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
367745540594808208120625081069/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
30507191024724127982115026959/87957908840139859987667582976 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
99828365863763978176969725497/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
994959309885862882195812947155/5541348256928811179223057727488 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
982892264545628845728285644561/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
161439739476389843014050266669/527747453040839159926005497856 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
108167133159214364104486079167/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
13061278414614793055282085919/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
576378841170246113718536806357/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
38470926276997830907948860829/87957908840139859987667582976 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
2513896763199957756673479007/10770356184506921631142969344 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
1296150229371883180657940271227/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
1315711810464613796062305313223/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
702276161769912505870206389695/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
190957779541947070474816394929/527747453040839159926005497856 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
361190504340255269976086303365/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
1490514961044150231815835132161/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
132240415283515844591455427413/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
223034804364485716494684146297/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
17295689230835139740683594183/68411706875664335545963675648 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
82854746245881666175500671777/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
461484631244468507960728883869/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
169601268460206045274325698657/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
402050620295449791509509756115/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
34693147654844672859724847201/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
46446293300339815799086137439/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
3978454599936280535794981219/43978954420069929993833791488 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
77345740943770462861702433945/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
548898044061116069475480730337/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
206348620453861654409721985067/527747453040839159926005497856 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
1808253520869444561021129296377/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
519885952384310215759424537207/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
18106065930952832840616784241/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
661011254441984227601510683879/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
306717787665747139506868655557/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
654636274324872348395489615057/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
195443246723905197028336536949/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
126704547818794744494318994171/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
42885960338996061104667935457/136823413751328671091927351296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
581072996787823654390755568091/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
1384449074756066973067690391191/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
565177907802969726433065433523/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
623444551261906748621897274083/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
286580462188058972777937748091/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
712997088284382542419766840971/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
16351542797520963354090558473/57722377676341783116906851328 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
4447379081641469716953132347/19240792558780594372302283776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
999125560214958924842826300763/2770674128464405589611528863744 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
1504419817875924920897301115451/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
686667895517064640607357113033/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
62015033369281413765878533025/230889510705367132467627405312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
208098418822685349731267369759/527747453040839159926005497856 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
644938798685038518536858614943/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
90390187719816548204998592681/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
119290861160108169034789058005/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
409798654339994909964989053211/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
416502395573824226411565587737/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
15341921851751518466677066075/38481585117561188744604567552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
146993067331032069890382717325/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
873101543929788643142728327145/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
152082657800015862479464628653/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
1082280807546621257630260558837/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
86658482044036790381336723305/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
227686033788437750183667532753/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
472578319048231367488967103797/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
842922118991657627194430611091/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
3267141033150925577488513135/12827195039187062914868189184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
17288661675301767973000215107/230889510705367132467627405312 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
115565032402987209912955049789/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
220936781454568972039205380393/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
116208122206274383748747853097/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
359860534083069526768656237719/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
258173175864451634232459420037/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
126542223049342647481576178239/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
18972506155075513731879107415/68411706875664335545963675648 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
15925612132367304470654422933/58638605893426573325111721984 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
316050456740376883342880867863/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
459849582090236926627472463529/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
151992797109013238416731114557/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
13374777630944114686222930859/38481585117561188744604567552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
11080184551485120932438120915/32984215815052447495375343616 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
1014602236622287892367517026539/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
61044955193033169019011322643/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
339924491880072105380422190705/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
14418291990090770951104308955/58638605893426573325111721984 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
152481497138940736223760136559/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
120132549599911423720684141705/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
117147050389763967047331518449/527747453040839159926005497856 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
85620474433867443364065988511/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
141438673715625958767674573077/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
494604349100130712131038941/2137865839864510485811364864 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
993078673977961187013761189863/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
874756172638866038134934002895/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
12096785897476544344304140369/37696246645774225709000392704 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
218191125236481616714717876855/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
159294727951085819572690190695/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
11832028040165968996116262559/115444755352683566233813702656 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
2133281532737795445060240813/8551463359458041943245459456 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
216085835605738465067667612125/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
165071048416850404542621365/523558981191308690402783232 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
256339450482564501088477732735/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
1190895748182408119968019360363/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
485892012048731599456142248271/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
298963750689946042344077387111/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
989394175835802762692324658815/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
1384589523875180475705950727647/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
903710517359106549281266995233/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
1240285796663877735732160906537/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
82414915902452794360777325509/230889510705367132467627405312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
1336831601844405762005929953289/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
72161401575528161474291636969/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
228206850847377493007395043287/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
87439873323578318939431107773/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
32930406715780330747466717909/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
48312589935549670300694191093/175915817680279719975335165952 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
83792146963190438302245174931/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
968861528505204598017482180041/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
33974874093642005772924256681/131936863260209789981501374464 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
339391634622313930066923968111/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
184248583640689720911970514789/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
108179859075334220515034407625/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
892530670903163585020077632381/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
31529517706756098705875153509/115444755352683566233813702656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
93789407276072714866648608485/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
4200023165407136892326319893/21989477210034964996916895744 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
198616839827703049872582417551/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
377105819416245333627812038711/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
520689829708082254398009913/1795059364084486938523828224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
313342376901402605653842879401/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
198199522592934456532748187691/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
185050436392624132950469263497/527747453040839159926005497856 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
55457529282332077187640971141/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
555080394078205940997009440089/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
76980220060386063968352829943/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
293769877741322708251351896809/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
989845678956981363395656287191/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
29650120975633439336109610187/131936863260209789981501374464 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
845641787363922872696580090617/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
218123648266799468064059821039/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
33899557104663755985416807995/131936863260209789981501374464 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
110076133842177886834968574831/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
153768835351289662393950724541/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
23381258876556392777162236675/102617560313496503318945513472 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
10850565374907288780170537927/38481585117561188744604567552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
124719866700050310210965755493/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
1076102119481789850697551316577/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
18789322384298023600909604721/68411706875664335545963675648 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
18091589222124290677386183703/58638605893426573325111721984 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
1027783824655894169335785054613/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
333992870430678976940228997887/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
540269451303186640946120147507/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
496433295677124582827041363159/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
14953456289877805545143615271/68411706875664335545963675648 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
239495214071898311215711983085/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
15366975945555024413647973929/65968431630104894990750687232 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
3011974701885962008744307791/14430594419085445779226712832 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
307168389742446445793098623199/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
627681192468914221592428852373/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
9398275784565915079214278903/38481585117561188744604567552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
70411233210133180104719656813/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
90393345327207516374340954979/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
112967525606697879563195785393/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
960664693740294430550308296403/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
293723283318816456819972194207/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
1052483953374306361099182431989/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
186960751633706645717115926341/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
246096378188427197130991596373/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
309617676637955911935544749497/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
356767436213388589950442985759/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
1038823274696494262639371586999/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
17311278667998133911824976471/68411706875664335545963675648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
571063119259608341503083470437/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
1003284145681645775439880498045/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
92598670141346465285588086591/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
1066338853393157073040125754031/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
7624536925786617517008642239/29319302946713286662555860992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
12878426879866418776029785977/57722377676341783116906851328 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
123557711277106650916561338439/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
926597603893072976203182809/3590118728168973877047656448 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
1156049143396703858625336620461/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
508914603014222549201174986741/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
492948941369450083045645586099/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
103249787480654060565562115687/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
426999891348966765479835168743/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
250524628121535555393610996415/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
3309544025345773456591894441/12827195039187062914868189184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
143894312769010377637803932897/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
20379446684870530231145100065/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
19881522657802236207342343531/115444755352683566233813702656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
22296677499137045160515515657/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
15094011826689685696579063813/65968431630104894990750687232 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
132420911848133931548816927753/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
181764953751772991029598339705/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
99821794494620301546470975893/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
3593332144752390739805377325/12565415548591408569666797568 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
958877514391318508512073284943/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
939201726655458721406381708161/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
106655477749629174146740086545/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
25317804333966828043658524759/115444755352683566233813702656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
99971155277484320877243541225/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
4848934503173105919857881319/17102926718916083886490918912 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
490577800236967984421094560735/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
8417532031276674702611554097/29319302946713286662555860992 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
41605260768864295223308577989/136823413751328671091927351296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
166138505122714759707208562473/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
45179640618512904916788253069/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
1068148955731581084475412662883/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
1886493667304366677782607943/7215297209542722889613356416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
187426901661415875599888997233/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
38221635492751763333902060147/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
976228859025408199451973538889/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
128337812447992462523655564941/461779021410734264935254810624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
118313903013159300225180022507/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
116591423683858791571665534961/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
70090039838779210433108007793/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
1041012978786811526922454433683/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
4579567548012224721045993013/17102926718916083886490918912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
227261108357032266726303990359/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
128895153993754265060855749963/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
66170214144361491408161291321/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
538391976717914402427742327751/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
991734831748701921034271006503/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
459008851646212605673352489903/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
54644633261346792315276643021/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
311822363430880268462229199267/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
11432076368157200624725989673/43978954420069929993833791488 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
15190074711452580365155471619/51308780156748251659472756736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
69241502436062160598148782583/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
20946713998621694476990241759/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
215545730620378615908552490801/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
353233454108425337149811801263/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
17054670563819292789098373383/65968431630104894990750687232 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
13413596087958432813886698433/51308780156748251659472756736 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
53822871008146764434718747805/230889510705367132467627405312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
288913280086429955768910207217/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
41246096645259152424589974013/153926340470244754978418270208 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
1058588074652181750956130274663/3694232171285874119482038484992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
81250246020528504950485779347/307852680940489509956836540416 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
11634341539545465097810989433/34205853437832167772981837824 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
4099257172930779652173212109/17102926718916083886490918912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
238026910650206119844538941755/923558042821468529870509621248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
358751305603423437322515801389/1231410723761958039827346161664 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
174161556030648948521704022761/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
39257403636099839700732479101/136823413751328671091927351296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
485397769908123663822154988969/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
180510310504844922993767375003/615705361880979019913673080832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
3431792578843952358326615215/12827195039187062914868189184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
56532771907642870321851681313/205235120626993006637891026944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
497734474428321037702843436351/1847116085642937059741019242496 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
5035726472361741631128622427/17102926718916083886490918912 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
364282416320788042145804429/1832456434169580416409741312 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
567651361810222731647655431/2137865839864510485811364864 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
66116202513711110213596829327/263873726520419579963002748928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
111254888944036827911841326249/410470241253986013275782053888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
499009775557572676021250375/1795059364084486938523828224 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
2868739463494322159818100587/10994738605017482498458447872 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
54229530689610974541299381/199451040453831882058203136 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
26111790389758275913271449855/102617560313496503318945513472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
25929370472823373096416277357/102617560313496503318945513472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
18831254591387379595000043633/76963170235122377489209135104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
1621291226212578559614065981/6413597519593531457434094592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
11824149784226393851218739459/51308780156748251659472756736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
11042366752539129757259703113/51308780156748251659472756736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
63533/526848 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
58069270047650614176488809/133616614991531905363210304 scaled square of 
-1/6 	 (1-dim cube with (0,) type and [] marked points)
1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

123/512 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
19070129538670294439241729/24020964492859668379902976 scaled square of 
-1999963686548494836605554037/5091724586824968615277541643 	 (2-dim cube with (0,) type and [] marked points)
1 	 (2-dim cube with (1,) type and [0] marked points)
-922350535632012212273742617/15275173760474905845832624929 	 (2-dim cube with (3,) type and [0] marked points)
3143368400432808166901366/6356709846223431479747243 	 (2-dim cube with (2,) type and [0, 1] marked points)
742916625819246139383606628/5091724586824968615277541643 	 (2-dim cube with (1,) type and [0, 3] marked points)
-727197167264306366969719/19070129538670294439241729 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

11491488836093616218959994308214537932424842822490667073/146953224812313078808806644900683899573943529657764925952 scaled square of 
-4394922993729753142361894222057826252637796462966787813/22982977672187232437919988616429075864849685644981334146 	 (2-dim cube with (0,) type and [] marked points)
1 	 (2-dim cube with (3,) type and [0] marked points)
6679969912158995790637299305911469967895433281081895145/22982977672187232437919988616429075864849685644981334146 	 (2-dim cube with (2,) type and [0, 1] marked points)
-3025088110615400178331552518419833804982109990442185243/11491488836093616218959994308214537932424842822490667073 	 (2-dim cube with (1,) type and [0, 3] marked points)
-10295867873278453668138008410476405043113964988626465137/22982977672187232437919988616429075864849685644981334146 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

3395946242334879317539858516283969217141294083400859874909589630777653653824157525/12283630715934462458439041939338941909328610790241949389286859266572138317976961536 scaled square of 
-1/30 	 (2-dim cube with (0,) type and [] marked points)
525279821125558419319195028770647405587975934450065373966770960516663058309831009/1358378496933951727015943406513587686856517633360343949963835852311061461529663010 	 (2-dim cube with (2,) type and [0, 1] marked points)
1 	 (2-dim cube with (1,) type and [0, 3] marked points)
116195456434810956151473174318186045254440993192786804337509431776303002866975543/271675699386790345403188681302717537371303526672068789992767170462212292305932602 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

8663588521690389228649646112414206193259718294785969593060055271751541758214002557/34774489521509164211608151206747844783526851414024805119074197819163173415159373056 scaled square of 
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
15340753912674281620345517824264915534113963754274991065043018648668334859629328961/34654354086761556914598584449656824773038873179143878372240221087006167032856010228 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)

10221947551599315030914770938467972222303456086338023061747352500795341083678904013971/35486058584843834280548950476448588567591806135443331453173986393094315041644554473472 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
413/512 scaled square of 
-17/826 	 (2-dim cube with (0,) type and [0] marked points)
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
51/413 	 (2-dim cube with (0,) type and [0, 3] marked points)
171/826 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
26/59 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
241/826 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

4317686450388800159600240551/63067042276003059331435263488 scaled square of 
-1/6 	 (2-dim cube with (0,) type and [0] marked points)
1 	 (2-dim cube with (0,) type and [0, 3] marked points)
355217384944005578766927393/8635372900777600319200481102 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-181635086004113683853114007/4317686450388800159600240551 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-1448606917441675143636411711/8635372900777600319200481102 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)

3520488439134978148533452179511/30949176476386919544014524269568 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
264923186700320609614269788973/3520488439134978148533452179511 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-133241356841933104651471234905/3520488439134978148533452179511 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

439390561422347118681370910238171/3604980161674217624098255031819264 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
6611041802308399473591841732920/146463520474115706227123636746057 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

15860543358426926472400357788671361/149978644965494483176574604027962368 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
6728559837861334048179438871/3206798759796765728717047296 scaled square of 
-5139116963439708685713559345/20185679513584002144538316613 	 (2-dim cube with (0, 1) type and [] marked points)
1 	 (2-dim cube with (1, 3) type and [0] marked points)
5509905303614541284029480112/20185679513584002144538316613 	 (2-dim cube with (3, 1) type and [0] marked points)
9238336270898885644253212425/26914239351445336192717755484 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

53871800138617889578500114165321197395258952089546894175/27742033727064068299992146834358051571564645868461512192 scaled square of 
-1/5 	 (2-dim cube with (0, 1) type and [] marked points)
1 	 (2-dim cube with (3, 1) type and [0] marked points)
158371478929695182472912213/587327652964538135510121068 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)

255646003498159872732385335469/601423516635687050762363973632 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
65418769229071889740829327/267233229983063810726420608 scaled square of 
-1/6 	 (2-dim cube with (0, 1) type and [0] marked points)
18789836483184174191701449/65418769229071889740829327 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
93949182415920870958507245/261675076916287558963317308 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

11213757317509851247178989857/8373602461321201886826153856 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
14331611819401390581245838659/44855029270039404988715959428 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)

915867456917686411098981088451/2870721873282521919277821403392 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
593/1024 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
223/593 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
223/593 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
133/593 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

54301/303616 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
5675/54301 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
9479/108602 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

307377/1737632 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
9479/119952 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

8495239/61415424 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
156763672337028837045942005975/19240792558780594372302283776 scaled square of 
-2414418093635780674462119042/6270546893481153481837680239 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
86256595793175783576621533703/313527344674057674091884011950 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
94824761229507767008037394447/313527344674057674091884011950 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
94824761229507767008037394447/313527344674057674091884011950 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
86256595793175783576621533703/313527344674057674091884011950 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
26813096661503816571557967723/62705468934811534818376802390 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
26813096661503816571557967723/62705468934811534818376802390 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
26813096661503816571557967723/62705468934811534818376802390 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
26813096661503816571557967723/62705468934811534818376802390 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
5801543574697749890472914971/6270546893481153481837680239 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
14994289513580971004977756302/156763672337028837045942005975 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
1352868226789260541802504328/14251242939729894276903818725 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
1352868226789260541802504328/14251242939729894276903818725 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
14994289513580971004977756302/156763672337028837045942005975 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
601274767461893574134446368/31352734467405767409188401195 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

14215116258482511254114893598824989067098160094424269395849/18097543801136542536436077389260816745013668446458825369600 scaled square of 
-1412725692803731827495042355736301700260801119237556978300/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
-18864733759859403018153051350485709633388989047043708559149/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
10100987747642775208106995413806251932381671574758007546001/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-1213193167854687961583710594936626265308439264425897447801/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1710276502969033611177517788369958781197176429042883713345/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
1197748407038408871376105440431908306973156521867780260495/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
1940030477006899873847116427100808993780357766742068019795/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1427502381076275134045704079162758519556337859566964566945/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
7063628464018659137475211778681508501304005596187784891500/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
299685879890911790727375380523799494413800448288888943807/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
434899627550594147842611882444132144205542315276772465353/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
293512566604214909276705027840532013385123030538812892153/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
370379410364101410010328807825599559824010090657868730407/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
70363647014330679640604835151399406884451616843388328640/14215116258482511254114893598824989067098160094424269395849 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

239069638186318027346896709802876883344718007004010267531716388729391722399764793720075/273510103128411346664319236197515520503131599253920460885862317758348654260846474445824 scaled square of 
-5247283573648874534542507930781725696966025868228083904611346815973252134525779973724/47813927637263605469379341960575376668943601400802053506343277745878344479952958744015 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-34642240986794910692693001655545350953096809116904130523113676604917443653393681886099/28688356582358163281627605176345226001366160840481232103805966647527006687971775246409 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
76994974185023607866209553773036156031347474196167247238040671130711454037841552961966/143441782911790816408138025881726130006830804202406160519029833237635033439858876232045 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
5272647841985239736198821035801682136736410925975180596276325183297311445272894315808/47813927637263605469379341960575376668943601400802053506343277745878344479952958744015 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
35314925719392312796012699392179288793414392264324358263091952009150560632671839613383/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
22958296321741333304536587110019499549403020650921865862185069209405057961697586612723/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
31909982831207447419555181323190377659135358285370321143895395302069061368004954647066/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
5247283573648874534542507930781725696966025868228083904611346815973252134525779973724/9562785527452721093875868392115075333788720280160410701268655549175668895990591748803 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
6317513404949964688797895109679463535404894146862953930563206303292507953877289481599/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
5774722580273968164253719452360589556172609860545755362593737464614700590054712469001/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
8280994680828253327807383270352436793407922235896557743766772237720065303198346117813/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1119715354969100103694962341776362483553983372796073228028877751222320062531737685519/47813927637263605469379341960575376668943601400802053506343277745878344479952958744015 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1306757607089191783614279725347134707056872609171604185009715962854786121247247119296/239069638186318027346896709802876883344718007004010267531716388729391722399764793720075 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

242717426676082478531240757058009822456836789029732751225804149791104769091125162394064607424827963549166391908009/413990038390110923893859433978923056700701665147629689545129982767805872921370306487502416940026355459791882220288 scaled square of 
-21814603941590128351114861012740019182027039170257336979037930851302712062054397617041470976773514405922892758005/242717426676082478531240757058009822456836789029732751225804149791104769091125162394064607424827963549166391908009 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-177273614851312093477896174019789764910755671518960740288690357237196632904961969542940194494507420331397713633994/242717426676082478531240757058009822456836789029732751225804149791104769091125162394064607424827963549166391908009 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
101395106394342160343222313466400883785968813970625290074864292040555232332166050209713409251283657041561693359141/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
83730517489198845178272178657469335272369640202700807621227232745310630689938651922613730636062649280313216343747/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
110077534450131614773467434255463590782492765429988047423723672762700194312502170058261138421470232648872948377779/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
92412945544988299608517299446532042268893591662063564970086613467455592670274771771161459806249224887624471362385/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
109073019707950641755574305063700095910135195851286684895189654256513560310271988085207354883867572029614463790025/242717426676082478531240757058009822456836789029732751225804149791104769091125162394064607424827963549166391908009 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
15622720974782513969479656034718164038052391410855821842133601395135764651642847469594082375228027358223625901741/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
28437516434189819837778912880139001032115689377898529348995075221890399695634675129423944539834082487991073068815/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
23610818466315448844172515713133241300511330748791883596308656085279609014980076851426934606142054415328580338007/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
18707305045114580718790634932363721849988065675060711119071970663563101691388064726034657764423665385942635732005/970869706704329914124963028232039289827347156118931004903216599164419076364500649576258429699311854196665567632036 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1086520263149715262518512195727724883278836191353546489390054130388287736523844832408548670259469555314288239504/242717426676082478531240757058009822456836789029732751225804149791104769091125162394064607424827963549166391908009 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

232596811347912471310117423191993519855394185538287981035071189308098125241287529562570681416657390160072671262423585913002123743389035023975/389172971422961857236761176574499005654397558460251485927568400895063975711617959490706364969640642202033095955197170965332712143633067096832 scaled square of 
-1/5 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
3/5 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
534331087706018023021408689593641159122646446054582114018347088894266249548663701813/2397361310667336830719019266894329345504972176732728789505277706797824624817428957140 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
2689853167331308833291635878517215415354781047828636240112536020273288280355597350151/11986806553336684153595096334471646727524860883663643947526388533989123124087144785700 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
2634881660071756499382651019211815318735374923405476838118498368865857736412999288431/11986806553336684153595096334471646727524860883663643947526388533989123124087144785700 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
2653079388872975217567243449760824938476923740961202508139298944667814769025278129517/11986806553336684153595096334471646727524860883663643947526388533989123124087144785700 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
42475023292557020880688519721098106710765704623811849647837112657928455314915279231495194465192773854032356024681293726971432133737721907831/930387245391649885240469692767974079421576742153151924140284757232392500965150118250282725666629560640290685049694343652008494973556140095900 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
50537536699676132069373670978795916476730399197097490073970289784864170651423264563824289941284349243211904435576201026941715187049964788629/930387245391649885240469692767974079421576742153151924140284757232392500965150118250282725666629560640290685049694343652008494973556140095900 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
50792568708823738960386360456313451275661199184411462425586433718638321250987083078741484242434924427391745344389928474671317195633171290717/930387245391649885240469692767974079421576742153151924140284757232392500965150118250282725666629560640290685049694343652008494973556140095900 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
8079122947961796766745857526473898412768861483515032243348838084291842132877002829515390574512078962293947478460451625794389964364015339667/186077449078329977048093938553594815884315348430630384828056951446478500193030023650056545133325912128058137009938868730401698994711228019180 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
100212461243648929022407728/10060075390149086143592162675 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

316473327243987703086228935417174997029181294468314921760588847809889145170144485310331/490979596424670582931255145859958649959418301794862856090680874352194483162609450422272 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
243984642534813973362234489772913853190076772731961303957823899753568057698491875652343/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
881616568279450523898069219396223777555864407447359398416195601982154386083344696123603/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
919319966917377322661876091280607689919888737282332418747104666388228052576318366622651/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
107611388247515456557370757941609697430355146952786603025686849078959878011335608032534/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
104877350363785997701693999410607474893482835141770803370907995442636252226225378760146/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
110156577813239343760222103559446910687805418685033354197824123422183715796034340054218/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
21484507985901976980909069005688937630186621374803510908609053957172018002184822156366/316473327243987703086228935417174997029181294468314921760588847809889145170144485310331 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
26192112997823529473382399158006022840522727412592142236039671504968946698434082050856/1582366636219938515431144677085874985145906472341574608802944239049445725850722426551655 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1800547936709405026260291189378888412140422752093933387889552890870092323628999323005230743/2025429294361521299751865186669919980986760284597215499267768625983290529088924705986118400 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
240582047253198885544637870032253784916232440247779211579139978156258701671666684636727931/3601095873418810052520582378757776824280845504187866775779105781740184647257998646010461486 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1220863835658939116646721144347668626184941987755121952546543480714118569536542806984452287/3601095873418810052520582378757776824280845504187866775779105781740184647257998646010461486 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
291356080458944214221373518569515767554725844917614073458833818875603730210509962295712491/7202191746837620105041164757515553648561691008375733551558211563480369294515997292020922972 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
163572528494879629871690399894509064072619827472195112376058140748465987964921688994493097/3601095873418810052520582378757776824280845504187866775779105781740184647257998646010461486 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
136546540148343418186701049573980352499273976704541071176325055443298226548997951957384031/3601095873418810052520582378757776824280845504187866775779105781740184647257998646010461486 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
308882056827501881895409380367463065589061763435858293645932573507924698817329319608041765/7202191746837620105041164757515553648561691008375733551558211563480369294515997292020922972 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
18277935545672445906277642713575837483575321666770556547157852186278663747413988431317656/1800547936709405026260291189378888412140422752093933387889552890870092323628999323005230743 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1291076505034549397532150847544951949426431717218030799248458614467830120743155270984093991627/1843761087190430746890538177923981734031792898144187789198902160250974539396095306757356280832 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-238567882813396384166535709266018714033806549018434480329690336691403113299584883540628985223/1291076505034549397532150847544951949426431717218030799248458614467830120743155270984093991627 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
66549193852392212946264461097016231149040251962796008543124135612853245351470393362704030531/2582153010069098795064301695089903898852863434436061598496917228935660241486310541968187983254 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
26046404181820242400733609665061032168436335315260265429374502733208350713570712692083820441/1291076505034549397532150847544951949426431717218030799248458614467830120743155270984093991627 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
36348717210502905146101804138314951641808569661321530788070236346361694256936804192341094587/1291076505034549397532150847544951949426431717218030799248458614467830120743155270984093991627 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
58241048932254082147406366509735736471449557990367583891765342546286844589544640406145799525/2582153010069098795064301695089903898852863434436061598496917228935660241486310541968187983254 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
7600010304770369311354492679769507404466879191696809338717015893940232410138857638554401912/1291076505034549397532150847544951949426431717218030799248458614467830120743155270984093991627 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

12432434508139903045265254057599962231948438651709135793100314655498992125194643787582837884871/41314448161105580721028827121438462381645814950976985575950675662970563863780968671491007732064 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
21728179166710181271558337175783665213181057836386631064824762948396050901020022677988832959/693097394182015500781338205301740054742770099049986664423710921560919421613638678053398627728 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
5166425892054941649262134062455224461710432577413732471051608982585292083578063089508455535/173274348545503875195334551325435013685692524762496666105927730390229855403409669513349656932 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
5105674291653311336489399364227130996868800851612737884794040820009694074353737195637139589/173274348545503875195334551325435013685692524762496666105927730390229855403409669513349656932 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
19360221568122830671447796530945756621135875879719250358557836261983893730707178462593547537/693097394182015500781338205301740054742770099049986664423710921560919421613638678053398627728 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
21982054203757991039935640014/3044246080701476130692725617913 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)

0 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)

16029682733977669208920961728281358997705796262086144776896257991231708926733678593945347089579220652114664210239820224766738802522272004243842843018517/27543839463480497337393030499397665985698321527166260003259878004720575563088695166759569352268099642974897138505533559212927106838352225119784459231232 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
1373065114463116833844514440455981396091333788583398946300404294857300833405658624162356064444950621085200743181317160152466167341872778331565530296384/16029682733977669208920961728281358997705796262086144776896257991231708926733678593945347089579220652114664210239820224766738802522272004243842843018517 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
8526490877368042789223758265823708345487605909518070957426610310904370547019412716946601286344265107242378261923613523024656044620291579662926597915064/16029682733977669208920961728281358997705796262086144776896257991231708926733678593945347089579220652114664210239820224766738802522272004243842843018517 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
8606477104502682179797111406360304891220454116128855451545480365400717918267373605319385837356862346764694131725492269302114638062918986955575047557843/16029682733977669208920961728281358997705796262086144776896257991231708926733678593945347089579220652114664210239820224766738802522272004243842843018517 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
292276860698454472461104642232945296741136408953557175778195957426859854313868363111149438101721759387243046985908258526830813103712973549036770207424/16029682733977669208920961728281358997705796262086144776896257991231708926733678593945347089579220652114664210239820224766738802522272004243842843018517 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

27491022621250776254363104567034055132070857205095486837754590490888784718794315680320021934846977923575662079218820155663492142692090982558616163584636663/32828790239186266539870129619520223227301470744752424503083536366042539881950573760400070839458243895530832302571151820322281067565613064691390142501922816 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
861502575200156029562687446843829798512096569124895912924697624198435031108786708097033785060211745291314297804028851013624265796042269272741054140322519/27491022621250776254363104567034055132070857205095486837754590490888784718794315680320021934846977923575662079218820155663492142692090982558616163584636663 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
9283841699726213526485487504059392519645517891719686611783552103991302175013055946234976714082240418255642892817335730522043736766534813782328752581157914/27491022621250776254363104567034055132070857205095486837754590490888784718794315680320021934846977923575662079218820155663492142692090982558616163584636663 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
318517769214881485040615625294847665435733058428098369268274499944126752643039363088047661417082253255976445848801920554104618739641477911657337000054288/27491022621250776254363104567034055132070857205095486837754590490888784718794315680320021934846977923575662079218820155663492142692090982558616163584636663 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

2379420179760602936226920403404326265443141890115272782440145064970437791805809011627358728015313718942592080636087671821392226133502884677174283901222455999/3518850895520099360558477384580359056905069722252222315232587582833764444005672407080962807660413174217684746140008979924926994264587645767502868938833492864 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-440622880264212010467444703154408815017034184127401187031455016050994820306296943917800044520276257619393659857578422620869663983034931011040489286002858147/2379420179760602936226920403404326265443141890115272782440145064970437791805809011627358728015313718942592080636087671821392226133502884677174283901222455999 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
16408103165190280097453405823233806510438246553454469538185983510107251402460340379784167746389789776263868497197898006270539353334378850860915172916892056/2379420179760602936226920403404326265443141890115272782440145064970437791805809011627358728015313718942592080636087671821392226133502884677174283901222455999 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

45001947266840603049280667248951649118068085072730656933092235285723787658988465184497027022281219782744616264996995654101999957811038338197442389067072138269/152282891504678587918522905817876880988361080967377458076169284158108018675571776744150958592980078012325893160709610996569102472544184619339154169678237183936 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
8269698505294500331576492781546/977155553466340268788119005357057 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

253209293682216703131040372533585367/1000607286749532435239033861485626368 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
136332808315943990380552294273/6413597519593531457434094592 scaled square of 
-323334520036748677655385134608/1226995274843495913424970648457 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
7415722132030020747658171872/136332808315943990380552294273 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-52930744369051653609525554309/408998424947831971141656882819 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
20466821673695796184104232082/111545024985772355765906422587 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
2780895799511257780371814452/136332808315943990380552294273 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-776646574638279199923659892/136332808315943990380552294273 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
313163941386402903195024150/136332808315943990380552294273 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
250531153109122322556019320/136332808315943990380552294273 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-125265576554561161278009660/136332808315943990380552294273 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-9288442501520710108764416289/136332808315943990380552294273 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-5831112588614822057491349673/136332808315943990380552294273 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1434290851549725296633210607/136332808315943990380552294273 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
81422624760464754830706279/136332808315943990380552294273 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
25053115310912232255601932/136332808315943990380552294273 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
43842951794096406447303381/136332808315943990380552294273 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

7218774431732140342560280513597/17450599464440830768710693666944 scaled square of 
-69938037419536803395800182329888/64968969885589263083042524622373 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
68365517058898776463175000694944/21656323295196421027680841540791 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
74655598501450884193675727234720/64968969885589263083042524622373 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-2065585351777833298535257662711/57750195453857122740482244108776 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
2146544819215218486134583960585/57750195453857122740482244108776 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-507118914917445027763460887873/57750195453857122740482244108776 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-1102644100852208347617029497351/28875097726928561370241122054388 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-880172436891307725187284341191/28875097726928561370241122054388 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-15314716083176669374669523908513/57750195453857122740482244108776 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-2500307731564276372779681619255/14437548863464280685120561027194 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-1016536326655154799310959887323/57750195453857122740482244108776 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
585259653863329682183205237029/57750195453857122740482244108776 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-983992546739728015654498747399/57750195453857122740482244108776 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-434953452409937043758460484371/28875097726928561370241122054388 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

436955178437685176447634041566261722258755919793216872724067/26042801506797633684164088999120474010142276770753747594176 scaled square of 
-6658110900083865705500916356840/22702450893094411418309331625161 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
3929992707241051403694333802199/22702450893094411418309331625161 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-951685637508868851777800581824751168206931058907152655921/873910356875370352895268083132523444517511839586433745448134 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
19239547124799223286993329323007579225080600767293572436425/873910356875370352895268083132523444517511839586433745448134 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
30044948536611494532530616951/7567483631031470472769777208387 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
3686777370581143619475805485185305988900668206040580684031/1747820713750740705790536166265046889035023679172867490896268 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
7952530771068768719216185042544249029736062253829466266921/1747820713750740705790536166265046889035023679172867490896268 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-1163072088472617198292127991651/15134967262062940945539554416774 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-722262524577116471754811998111/15134967262062940945539554416774 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1682976469813056952751687005613343961171356747473235165984/436955178437685176447634041566261722258755919793216872724067 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
5522154530251919542518028607236392697923211390483232190585/436955178437685176447634041566261722258755919793216872724067 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
12025495349237871482688927360/7567483631031470472769777208387 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
24708634975387189062087405435/15134967262062940945539554416774 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

230192448536570186751918736038977971301427725614359276728369/81902465289362401915015287501291706384039565717546603191488 scaled square of 
-1/4 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
12535435863606088776903691354467045943896096504141031798347/920769794146280747007674944155911885205710902457437106913476 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
12535435863606088776903691354467045943896096504141031798347/920769794146280747007674944155911885205710902457437106913476 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-2032885461006604541706018922693116969566071598786540659113/460384897073140373503837472077955942602855451228718553456738 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-2481508452540773366085271084657269228255274785658948400955/230192448536570186751918736038977971301427725614359276728369 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-2481508452540773366085271084657269228255274785658948400955/230192448536570186751918736038977971301427725614359276728369 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-69186415226830900626533862808871526263195725627882211682795/920769794146280747007674944155911885205710902457437106913476 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-17671949231382159268101519493967946943935018099269381714253/230192448536570186751918736038977971301427725614359276728369 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-1104629886061734581271521811733692179915014451555074288815/460384897073140373503837472077955942602855451228718553456738 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-1104629886061734581271521811733692179915014451555074288815/460384897073140373503837472077955942602855451228718553456738 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-8051566074923517083219832541040187903489858694763719459551/920769794146280747007674944155911885205710902457437106913476 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-302594171377420831094100351417877812137940900833117046321/41853172461194579409439770188905085691168677384428959405158 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)

63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971/108884589092369766358125581007342339932812817486571731883872302874634142611730022273519853568 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
634909786712379443242577503474534111771972675694425374679771793911409929418093899739855787/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
648028946627799641886085731859863314071587727791408486519780173378028470196006191718666517/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
1814817693030648485134413976427129254575368229065483442959041189608287077898992476125086806/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
898897117853530287637828244511477684037292358530782771878338817407555798230621350723932966/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-49544843159575462592884832547594010070852351502300103393309041973131925049977413510480373/9066337927687514565530775366962940705099590421119644350152236414189434895679853060565725853 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-68635620024903009882666904977102249382102861575503004119547617360854552678674829552462004/9066337927687514565530775366962940705099590421119644350152236414189434895679853060565725853 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
170561667062132859476969088512390199471831599992910682494787143442863200642120407409900633/9066337927687514565530775366962940705099590421119644350152236414189434895679853060565725853 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
661265368720755604287857314954937342222323510020437741436926654353667324939664397213740639/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
428797369836561383944385927743735315840133202667671556732346429822235669186521081485065523/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
312917191158514559636624286025484373797335246765410182329902016856948723101959125669746998/63464365493812601958715427568740584935697132947837510451065654899326044269758971423960080971 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

4734345734003234928711559050743953207103789298116808353606360594357237068198493669992495598087/8123438783208013050715574728798794871769233017323201337736403827113733666529148342266890364288 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
11223001094927633521107059624954467292915681438344870670902837/1110114355849268289541212973112739048853780481831920050065344438 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
262834193271265751336058355270826038715369370575721329268547479717428932456812479516038393051/18937382936012939714846236202975812828415157192467233414425442377428948272793974679969982392348 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
538901182486678897584044014910089684242801584696260106465970759247479277886764808128826966781/18937382936012939714846236202975812828415157192467233414425442377428948272793974679969982392348 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-6006356388013483342985033340185608840087691139778232527009171/1110114355849268289541212973112739048853780481831920050065344438 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-4160372386830004221840455069222447584724527034215994327910454/555057177924634144770606486556369524426890240915960025032672219 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
193772867467234074766796111560628452601997972946526013422484854546089195806312411070911964923/18937382936012939714846236202975812828415157192467233414425442377428948272793974679969982392348 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
354323449995896643034090420323181028883655570674550445598518113842183534764838944868851652497/18937382936012939714846236202975812828415157192467233414425442377428948272793974679969982392348 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
7426201215579112979182184779241687264054956223045087001187603/1110114355849268289541212973112739048853780481831920050065344438 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
2709655176106475502775780756012322156683628775479857443292539/555057177924634144770606486556369524426890240915960025032672219 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

79207302700291302416438592323565338147582019323167408655289350757/284189275097412682122550521116861196506567803348971532816728176128 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
206035354299615647854240141881020559573948022576570628378339021/26402434233430434138812864107855112715860673107722469551763116919 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
206035354299615647854240141881020559573948022576570628378339021/26402434233430434138812864107855112715860673107722469551763116919 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-206007146646345289620815199702807650300769405226623652584040183/26402434233430434138812864107855112715860673107722469551763116919 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-869953598153845263532398938279407619811359180641481184232936766/79207302700291302416438592323565338147582019323167408655289350757 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
260568970392740516859655133322615273304584301837928112182807717/79207302700291302416438592323565338147582019323167408655289350757 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
260568970392740516859655133322615273304584301837928112182807717/79207302700291302416438592323565338147582019323167408655289350757 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-103692643912445629119553926830369660668184837953005352823688541/79207302700291302416438592323565338147582019323167408655289350757 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-308505776922444033832809053634727170427172167336117512377433979/26402434233430434138812864107855112715860673107722469551763116919 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223/461207295450380441628239207428055853568804517387277636288106366728404702831274416387951341549950976 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-5157278392637764437756973273997303653206990521686683186508767037483199984206423803568324016522187/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-2682210053733596218365242991952963597110609918998822746327393189767589405399161357192135756013552/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-2489395601791539370140682564920304482996990950787439018280424474393774982320601665537768960000968/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
3002918919108109587066843207998046561699856175552702062721211250716596287245814526345904420604925/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-329934658555930308791403594201107848645450442414133860491035014189718143240056265941888966415057/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1000034140616643770027697688836436271018895942355098192326616654257391820393879355043992809792852/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
613188036818649462993509321464254826029399281833838092057982652361446155817996295898288593219268/260454882560505212829942177929332128534638812202489098412425164254706307387789075945458643493652223 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

37639035946558666757866293695620825206816969210183729989931395547337923684796848945834646115305813435/66676449935489334484465197549909024904867535923837209193580842049204814691274003442037412734374969088 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-78615928508012610980530671380596252927906302384161618184843857356/7482806266269188174965534534218142040912968432968925349037627353833 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-72964511629573778111326937669077023667397493311693034562744346954/7482806266269188174965534534218142040912968432968925349037627353833 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-39102217969792462450117543036406056658569183240433982677319692250598068967689175108299166847586566/37639035946558666757866293695620825206816969210183729989931395547337923684796848945834646115305813435 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
433185628957681077566498435648870667509054788232346459824397220343282853002007727065589892173353971/37639035946558666757866293695620825206816969210183729989931395547337923684796848945834646115305813435 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
90746538200561050376078793118856238535500397342172015688345947/23166582867706464937973791127610346875891543136126703866989558371 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
945927462777060873180647823758303702215339625586713605908620591/393831908751009903945554449169375896890156233314153965738822492307 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

775535095280281584133846989495124150719959478950064728419537313268087/3831196808329824345582353681519688724947439837680089778707265205162496 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-42516201224175371585096080608495494128148355371444562036186745896877/1551070190560563168267693978990248301439918957900129456839074626536174 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-6154289632308822267592991246163438683778584969739303236034923932024/775535095280281584133846989495124150719959478950064728419537313268087 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-6154289632308822267592991246163438683778584969739303236034923932024/775535095280281584133846989495124150719959478950064728419537313268087 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-17562381948903294914326011843438054922466393116405371156959688338233/1551070190560563168267693978990248301439918957900129456839074626536174 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-2202888642076684018225948573751570553603003608198390937239736121546/775535095280281584133846989495124150719959478950064728419537313268087 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

407963809898772825449475207879631568827659843451405643051869386440280341/1588295875134016684306118634486014260674477012889732563803212417573042176 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-4211179317075950630368025091505997501166392623029813025182299712396980/407963809898772825449475207879631568827659843451405643051869386440280341 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-4211179317075950630368025091505997501166392623029813025182299712396980/407963809898772825449475207879631568827659843451405643051869386440280341 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-2594444610524859637200773362833456194057904068017062349471707423810019/407963809898772825449475207879631568827659843451405643051869386440280341 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-3174442796476339907261011210622971913902884770189302717585950525692708/407963809898772825449475207879631568827659843451405643051869386440280341 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1185680568026216595262399457937677737838362634076638934368248568476662589720803665087160778264285668896825209/2101336409669045999044642252587233400482325894173961509793271628036339142795745473401417458789144079256058880 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-78336606419495568608810834291717344069363292455187762297641348797363272834282435719534049358963242288043649/1185680568026216595262399457937677737838362634076638934368248568476662589720803665087160778264285668896825209 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1006974309879211631267389799039818459353769968650996579201629465938754776185862943887921616711327932023985/1185680568026216595262399457937677737838362634076638934368248568476662589720803665087160778264285668896825209 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-940210517728727819646474102054160349667721020817683758020008914993865233969108018968800386460531321606260/1185680568026216595262399457937677737838362634076638934368248568476662589720803665087160778264285668896825209 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

42630448822540619960604165092770281641398264441985263562116033366499628159109059417681537824131632806581191069/75883556353677862096793565308011375221655208580904891799567908382506405742131434565578289808914282809396813376 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
6066391870908546446519215281920831677767547164546893736073882993671131/6671056392487772616774632072938747967198648510802773423048769909468151976 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-46729498888214545795632964779604985851375884321463322772899835991683167/55036215238024124088390714601744670729388850214122880740152351753112253802 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

257899607049568002055924581339174428371359545663641710810281225081397388187/931522056260110794487803169457628807056102192053914543436628234631189221376 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-4100533995796563767657435369051689380666575510885616448967467620821215928/2836895677545248022615170394730918712084955002300058818913093475895371270057 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

13228731786819899658125382623136014959802225643833149573033345032554756307928955/47932189367804510590105918989373602559387399718861793804355627368728192978883072 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
243/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
1/27 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
1/27 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
2/81 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
2/81 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
2/81 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
4/243 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
4/243 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
4/243 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
4/243 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1/81 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1/81 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1/81 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1/81 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
1/81 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
1/243 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1769/3072 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
47/1769 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
79/5307 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
43/5307 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
70/5307 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
158/15921 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
104/15921 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
104/15921 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
212/15921 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-28/5307 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
71/5307 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
53/5307 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-10/5307 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-28/5307 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-28/15921 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

65149/113216 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
12059/1563576 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
22955/1563576 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
35/2724 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
29425/4690728 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
45769/4690728 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
30845/2345364 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
14501/2345364 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-7/1362 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
7535/781788 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
10259/781788 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-8177/1563576 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-2729/1563576 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-7/4086 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

443810209/800550912 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-1787159/443810209 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1311590/443810209 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
2177761/443810209 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-2502071/443810209 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-5641282/443810209 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-972346/443810209 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
778344/443810209 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-965750/443810209 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-11899886/443810209 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1537177/443810209 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-15503/443810209 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1148/443810209 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

62985204325/113615413504 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
457/154015 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-70770634/12597040865 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
61528251/12597040865 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-282441627/125970408650 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-1602350177/125970408650 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1356/770075 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-3378803999/125970408650 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-287722949/125970408650 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1321717/62985204325 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
218149658/62985204325 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-2/770075 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

27227575/94626816 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
770077/81682725 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
770077/81682725 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
5233988/408413625 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
5233988/408413625 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-12475231/136137875 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1754722/136137875 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1754722/136137875 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1397963/136137875 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1397963/136137875 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1383409/408413625 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

3853517307583543/6841253642726400 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-248095941622907/3853517307583543 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-72154624729333/19267586537917715 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-7906260553333/19267586537917715 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
8543787093488/19267586537917715 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
90907748406919/19267586537917715 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-171189244955081/19267586537917715 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
66801901301549/19267586537917715 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-132695902102201/19267586537917715 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
319721755119/19267586537917715 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

276684616070740469/493250215370693504 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-3619878781467863/5533692321414809380 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-20956017412918743/5533692321414809380 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
26114692/55101132245 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-47682629086200651/5533692321414809380 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
23039012936669909/5533692321414809380 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-9257207184612204/1383423080353702345 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
4200417849245371/1383423080353702345 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
3909009/220404528980 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

7770075656735040273377/14166252342821912012800 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-86432774538637431723/7770075656735040273377 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-36345053889545556042/7770075656735040273377 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-31364460271154730271/7770075656735040273377 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-6256201142372689871/7770075656735040273377 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-26739938111265580236/7770075656735040273377 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-55147935156675315036/7770075656735040273377 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-27441576963240388001/7770075656735040273377 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1090891968338383847485333/1989139368124170309984512 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-723803747841/153018056655167 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-1854894364998202341677/2181783936676767694970666 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-8827558739293736889541/2181783936676767694970666 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-7785305190439035338964/1090891968338383847485333 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-3840797769043194344280/1090891968338383847485333 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1092985929421/306036113310334 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

32756749743573161/117517867511168256 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-1285572189082363/65513499487146322 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-1285572189082363/65513499487146322 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
72704463315017/32756749743573161 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
72704463315017/32756749743573161 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-130053649779047/32756749743573161 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4153652140457629140100843771/7472911573496234810321226848 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-510969344441458966738003725/66458434247322066241613500336 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-698448063597628863562315369/132916868494644132483227000672 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1603262146510158811550583945/132916868494644132483227000672 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-235356483893016069977431799/132916868494644132483227000672 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

18911878614373744228118841380989/34026718334628897915706112172032 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-457790734731712464947238737655/37823757228747488456237682761978 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-202275033726989531634467465431/37823757228747488456237682761978 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-33013160635289701/18500737403253933778 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2679522298917577472819814719071155/4841440925279678522398423393533184 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-2984241002978000712697633426358/535904459783515494563962943814231 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-6720021321512872380388176283873/3572696398556769963759752958761540 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

75927064195311215879949990034925365/137191541704579966608374513616443136 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-9860893701941790519/5213346186057808683460 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

740197807934226613461341/2669233247261598045931520 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
4327545060567783675232425/3002620561607458547487872 scaled square of 
-1/6 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
23457973137558269902249/5770060080757044900309900 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
23457973137558269902249/5770060080757044900309900 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
-23457973137558269902249/262275458216229313650450 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-23457973137558269902249/262275458216229313650450 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
23457973137558269902249/1923353360252348300103300 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
23457973137558269902249/1923353360252348300103300 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
23457973137558269902249/1923353360252348300103300 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
23457973137558269902249/1923353360252348300103300 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
23457973137558269902249/2885030040378522450154950 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
23457973137558269902249/1154012016151408980061980 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
23457973137558269902249/1154012016151408980061980 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
23457973137558269902249/1923353360252348300103300 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
23457973137558269902249/1923353360252348300103300 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
23457973137558269902249/1442515020189261225077475 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

534668776177015269158815151/984756920449202329652889600 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
1899895387114790030201051/534668776177015269158815151 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
516075409026281937849478/534668776177015269158815151 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
516075409026281937849478/534668776177015269158815151 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
5699686161344370090603153/534668776177015269158815151 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
4738009481218195940551503/534668776177015269158815151 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
6661362841470544240654803/534668776177015269158815151 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
5699686161344370090603153/534668776177015269158815151 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
914760733851057610247152/534668776177015269158815151 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
844386814438382800540405/534668776177015269158815151 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
2767740174690731100643705/534668776177015269158815151 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1852979440839673490396553/534668776177015269158815151 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1852979440839673490396553/534668776177015269158815151 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
867844787575941070442654/534668776177015269158815151 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

74314761011632013197678743977/136875206701315908904656678656 scaled square of 
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
258037704513140968924739/268284335782065029594508101 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
258037704513140968924739/268284335782065029594508101 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
5699686161344370090603153/536568671564130059189016202 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
923548701237227772345790741/74314761011632013197678743977 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
655264365455162742751282640/74314761011632013197678743977 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
5699686161344370090603153/536568671564130059189016202 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
457380366925528805123576/268284335782065029594508101 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
384281961888223652454253668/74314761011632013197678743977 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
115997626106158622859745567/74314761011632013197678743977 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1852979440839673490396553/536568671564130059189016202 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1852979440839673490396553/536568671564130059189016202 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
433922393787970535221327/268284335782065029594508101 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

123730819964313440463682235809/274723159840834590304776295424 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-58702528367490779660583272871/123730819964313440463682235809 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
38987151354621844577537838/11248256360392130951243839619 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-2790553364483940064781180994/123730819964313440463682235809 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
1501996008029100408730948622/123730819964313440463682235809 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-1717416021355679946403148590/123730819964313440463682235809 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
26132182075239912671105386/11248256360392130951243839619 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-622528634136714408548217651/123730819964313440463682235809 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-622528634136714408548217651/123730819964313440463682235809 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
967491638101075477293330332/123730819964313440463682235809 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-1178783048155444759462734476/123730819964313440463682235809 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
38855409500174301513151768/123730819964313440463682235809 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

2763702392864963084131705924865/7918772477716060189675663091776 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-87277833447742015783684357279/5527404785729926168263411849730 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
5132301973745987710482043564/2763702392864963084131705924865 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-59895989623076673092616919374/2763702392864963084131705924865 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-22249541850919354980585394341/5527404785729926168263411849730 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
20532428773402788527297089/4644877971201618628792783067 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-622528634136714408548217651/65028291596822660803098962938 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-622528634136714408548217651/65028291596822660803098962938 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-41494030725722024893749157589/5527404785729926168263411849730 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
23534260871100635909349805349/5527404785729926168263411849730 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
19427704750087150756575884/32514145798411330401549481469 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1574094072410419936338044448361139/2830031250293722198150866867061760 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-31226848094542679577658100207798/1574094072410419936338044448361139 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
775254024289251959702375238149278/1574094072410419936338044448361139 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
772880491645967932583062126002041/1574094072410419936338044448361139 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
5125744814662600268172683233275/1574094072410419936338044448361139 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
15333656017076706405847972791015/1574094072410419936338044448361139 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
15333656017076706405847972791015/1574094072410419936338044448361139 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
10183325630564660715825029935269/1574094072410419936338044448361139 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
4916034011222025190774013937291/1574094072410419936338044448361139 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
4673377519900405153708151189225/1574094072410419936338044448361139 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

374191909642554825263569323846282326433/446488635451070794102413631688740355072 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-528516717689497404364204403845050015/124730636547518275087856441282094108811 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
41576437076965830993117679980143803776/124730636547518275087856441282094108811 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
9479558005329442591239445480674345/4301056432673043968546773837313589959 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
967200975419101843669112454304860301/124730636547518275087856441282094108811 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
677567666095584575382912275806410725/124730636547518275087856441282094108811 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
130653270835733077924952075943966424/124730636547518275087856441282094108811 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
679165118793756059270438285994126328/124730636547518275087856441282094108811 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
751936601368727398966670776239680485/374191909642554825263569323846282326433 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

11229575158432167695714558139234219845031/15965521478082339211245624484108045927808 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-768229842240710900299168927158056445258/3743191719477389231904852713078073281677 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
19733273155421875613447320134757455165/14972766877909556927619410852312293126708 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
38406426913852444321091558063606498921/14972766877909556927619410852312293126708 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
79657672489102435465067319048440121337/14972766877909556927619410852312293126708 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
14690615848845400720084773052721066407/3743191719477389231904852713078073281677 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-158104035586963116664446762672218003/3743191719477389231904852713078073281677 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
53975200771679344745102183667231035005/44918300633728670782858232556936879380124 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

143439012561355469205006210347702464727805/479128540093105821683821147273993380054656 scaled square of 
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
1827360005227308473501847855/1101961404724098805363930022212 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
1412675580529341408732215893676471575/439659808617181514804616736697938589204 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
2949400430027667260369209411131905207/439659808617181514804616736697938589204 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
179344557860127920259854959234974199/219829904308590757402308368348969294602 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
894511448738342062397616042035440033/219829904308590757402308368348969294602 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
54980911998828295925978249285/36364726355895260577009690732996 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

71042738439797454795356190129943/282102119609369294173166085686272 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
28862772109992080696659316299/10148962634256779256479455732849 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
28862772109992080696659316299/10148962634256779256479455732849 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-597143247126829861820946333021/71042738439797454795356190129943 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-597143247126829861820946333021/71042738439797454795356190129943 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-333540627498137648911636155036/71042738439797454795356190129943 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)

2240088050022940108463868522189079993380269/4146407608396073564538819658571600367752192 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-11224450015236915763668737497889874864749/2240088050022940108463868522189079993380269 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
6352602645242036619154683257791652554652/2240088050022940108463868522189079993380269 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
6325980860760267124459894971540993411356/2240088050022940108463868522189079993380269 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
1938490987091862645042832332430935583671/2240088050022940108463868522189079993380269 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

9681380042650387372682627830614843654099765/17920704400183520867710948177512639947042152 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
439653713091046415857448749012656219392783/154902080682406197962922045289837498465596240 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
441485431170004693748450510156587459682063/154902080682406197962922045289837498465596240 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
17814959280216263353714277588931/20483517612254852064342471192646720 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

75584263464102753128550667839317026009335774343/138792264291435953374778152579694398625174231040 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-1115690448372152210062102767733394528216590577/75584263464102753128550667839317026009335774343 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-719928592493569377265592966713960558878676467/302337053856411012514202671357268104037343097372 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

5267600661077359403668575927052054789191101672679/9674785723405152400454485483432579329194979115904 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-71399960892759671919353196711230757/29542114351349514643563245796815216744 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

48847908687932908535872665144790642554461/181506750574691417970052582175632691675136 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
9/32 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
1/288 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
1/144 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
1/144 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
1/288 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
1/96 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
1/96 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
1/144 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1/144 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1/144 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
1/288 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
1/72 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/72 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/144 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1/144 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

64511/294912 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
-2/64511 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-2/64511 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-289/64511 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-291/64511 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-291/64511 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-3458/64511 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-866/64511 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-866/64511 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-289/64511 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-2020/64511 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2020/64511 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1442/64511 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-2018/64511 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

36963907/66059264 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-2129759/36963907 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-64961/36963907 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
192187/36963907 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-194879/36963907 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
63591/36963907 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-64511/36963907 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
63609/36963907 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-194435/36963907 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-450/36963907 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
191727/36963907 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
62705/36963907 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-906/36963907 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
63601/36963907 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

2638686711/4731380096 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-64961/34834148 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-4388255/879562237 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
4320282/879562237 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
63591/34834148 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-64511/34834148 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-54654287/10554746844 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
15014009/10554746844 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-225/17417074 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
10564687/5277373422 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
27981761/5277373422 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-453/17417074 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
63601/34834148 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4928827755/17835083776 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-261622/4928827755 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-261622/4928827755 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-331257/1642942585 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-1165469/328588517 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-421441/4928827755 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-421441/4928827755 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-1170420/328588517 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
5585336/1642942585 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
5585336/1642942585 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-512536/4928827755 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-603631/4928827755 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

284715623817409/509759081733120 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-6972402723491/284715623817409 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-535108550763/284715623817409 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-64993500/284715623817409 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
470790956842/284715623817409 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-4487609764688/284715623817409 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-7465795770/284715623817409 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
1949926628664/284715623817409 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-5009578161396/284715623817409 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-519427379138/284715623817409 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-523880164118/284715623817409 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

20342628495467905/36443599848628352 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-5298104463/2749932882118 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-321750/1374966441059 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1280012419477247/81370513981871620 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
103203820228107/81370513981871620 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-36959385/1374966441059 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-709459908281797/40685256990935810 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
261266399105857/40685256990935810 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2571422669/1374966441059 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-2593466159/1374966441059 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

379951003989693/1407965635644416 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1580383318/126650334663231 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-257008131463/379951003989693 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-257008131463/379951003989693 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-1458797298338/379951003989693 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-64561170656/42216778221077 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-64561170656/42216778221077 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1768554261316/379951003989693 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1556987048539/126650334663231 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

11904824793075165/43229980898382848 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-3632480186018/1020413553692157 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-3632480186018/1020413553692157 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-25420947472996/7142894875845099 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
452572500692/11904824793075165 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
452572500692/11904824793075165 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-126668170985926/35714474379225495 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
30148002187/2380964958615033 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

51702641096401057452761/92756081829122843535360 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-817254712043705607721/51702641096401057452761 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-92849803008334159370/51702641096401057452761 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
427134381508868554932/51702641096401057452761 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-455964161090042261892/51702641096401057452761 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-9119662019515582810/51702641096401057452761 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-11028891002103113700/51702641096401057452761 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

5531918409753741565718741/9926907090509003030930112 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-3137877763039343/1719681864966453256 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-96150912787641024397471/11063836819507483131437482 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
89882551682564922383353/11063836819507483131437482 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-308200811744359/1719681864966453256 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-186361794560715/859840932483226628 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1703206783943835746739/6163339804039768469504 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-265810317936492608/1703206783943835746739 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-265810317936492608/1703206783943835746739 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-122549418366191251/33396211449879132289 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-6331651009461609910/1703206783943835746739 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

62944090741545538018435783079611/112208300656049220295409093137920 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-3405193819269095795231644625939/62944090741545538018435783079611 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-131274684696371487298063479351/62944090741545538018435783079611 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-278611315849698882070210446875/125888181483091076036871566159222 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1126579959945639174749550041029785/2014210903729457216589945058547552 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-5101094183789415729627/2313572654940505311783944 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-10826326234231650659375/4627145309881010623567888 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

159550692235921667246443987/592274599664769359816689664 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1387810415870136800937887/319101384471843334492887974 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

175954070747245536495843457293/653519635398335149041434570752 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
67/256 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
5/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
5/268 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
5/268 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
5/268 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
9/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
9/268 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
9/268 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
9/268 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
5/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
5/268 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
13/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13/268 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13/268 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13/268 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3/134 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

144159/274432 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
-25/144159 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
70459/144159 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
70459/144159 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1057/48053 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1057/48053 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1057/48053 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1057/48053 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
349/48053 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
2119/144159 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
5831/144159 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1765/48053 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5563/144159 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5563/144159 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1846/144159 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

115457909/147618816 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
-6875/115457909 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
37906942/115457909 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
243714/16493987 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
243714/16493987 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
243714/16493987 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
243714/16493987 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
162846/16493987 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
563386/115457909 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
2848760/115457909 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
468741/16493987 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2848735/115457909 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2992894/115457909 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
993148/115457909 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

38817451571/59114449408 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-7422536921/38817451571 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
698492025/77634903142 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
698492025/77634903142 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
698492025/77634903142 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
698492025/77634903142 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
692487061/77634903142 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
4903589/77634903142 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
584475933/38817451571 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
583188375/38817451571 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
728149384/38817451571 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
554965958/38817451571 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
203313825/38817451571 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1448331895091/4968633801088 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
3171/285052 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3171/285052 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3171/285052 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3171/285052 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
140775/76678988 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
710879/76678988 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
27032967436/1448331895091 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
26976740929/1448331895091 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
26861722447/1448331895091 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
32189629379/1448331895091 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
923/142526 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

39776959/72973312 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-59058/39776959 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
19467004/39776959 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
19823319/39776959 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
610671/39776959 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
610671/39776959 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1257064/39776959 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1257064/39776959 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1257064/39776959 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1257064/39776959 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
391377/39776959 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

2071310649/2545725376 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
71138153/16570485192 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
5441175263/16570485192 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
113788363/11046990128 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
113788363/11046990128 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
87837347/4142621298 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
87837347/4142621298 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
87837347/4142621298 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
87837347/4142621298 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
72926581/11046990128 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

5795235494369/8484088418304 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-1144534900945/5795235494369 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
71892464817/11590470988738 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
71892464817/11590470988738 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
73995186764/5795235494369 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
73995186764/5795235494369 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
73995186764/5795235494369 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
73995186764/5795235494369 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
46075640079/11590470988738 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

13692300518697/46361883954952 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
610671/79008224 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
610671/79008224 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
157133/9876028 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
157133/9876028 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
157133/9876028 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
157133/9876028 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
391377/79008224 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

2776099013797/5440822337536 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
24124059541/2776099013797 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
57162829104/2776099013797 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
35830608624/2776099013797 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
35830608624/2776099013797 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
57162829104/2776099013797 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
24256590531/2776099013797 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

362587248992463/710681347532032 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1538439093198/120862416330821 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2475316701378/120862416330821 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2475316701378/120862416330821 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1538439093198/120862416330821 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
90173199/10409751202 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

4687359166418668432289/9350674576427539469312 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3242456771567562898/4687359166418668432289 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2295218822659752889534/4687359166418668432289 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2231014023642721793567/4687359166418668432289 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
24382254650885475168/4687359166418668432289 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

3582607115711122711372917/4799855786412716474663936 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-3567552599637121532269/398067457301235856819213 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
392460518055580466651440/1194202371903707570457639 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4169052165077866800992/1194202371903707570457639 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1993989294724753027325685/3184539658409886854553704 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-485260516612379163760529/2658652392966337369767580 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2874750238860732585593/1329326196483168684883790 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

24353318975633781240213569/85076876574922795832562560 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
289534282/109448022287 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

20846682517679/112074774821888 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)


==> anc/certificates/d4s4_cert.txt <==
Text certificate for d4s4 proving the bound 26/27
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
0 	 (4-dim cube with () type and [] marked points)
308894685247585/714988128018432 	 (4-dim cube with () type and [0] marked points)
10958241072458261/12869786304331776 	 (4-dim cube with () type and [0, 1] marked points)
29113714850726971/38609358912995328 	 (4-dim cube with () type and [0, 3] marked points)
2432528271533179/3217446576082944 	 (4-dim cube with () type and [0, 7] marked points)
4747774255230755/6434893152165888 	 (4-dim cube with () type and [0, 15] marked points)
76428058490075963/77218717825990656 	 (4-dim cube with () type and [0, 1, 2] marked points)
38675682798572233/38609358912995328 	 (4-dim cube with () type and [0, 1, 6] marked points)
26037881052856799/25739572608663552 	 (4-dim cube with () type and [0, 1, 14] marked points)
8122988204813959/8579857536221184 	 (4-dim cube with () type and [0, 3, 5] marked points)
109802178869230907/115828076738985984 	 (4-dim cube with () type and [0, 3, 12] marked points)
110183386567872389/115828076738985984 	 (4-dim cube with () type and [0, 3, 13] marked points)
420670635353359/9652339728248832 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
538810568782843/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
354948044900539/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
24883363432643/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
700192806587369/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
557533720733489/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
8221019054456327/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
728578222075177/19304679456497664 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
203470342782719/4289928768110592 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
8071445384081221/231656153477971968 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
23546072557073/402180822010368 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
1098317484998951/38609358912995328 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
354174420249989/6434893152165888 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
191740550160253/12869786304331776 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
316729627729513/115828076738985984 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
38321964002095/25739572608663552 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
0 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
53123502520883545/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
515870660272571/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
5989578383389055/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
10335588745714369/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
48990277147685929/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
152259439036760215/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
152612974223292757/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
76295417533845581/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
746406127236835/804361644020736 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
12788927660975425/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
110393103928586131/115828076738985984 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
25787778300687029/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
112451203484030381/115828076738985984 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
224798436307467829/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
2817693133313807/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
2699219282505217/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
215333145167078557/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
11650196258214767/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
1501255886658385/1608723288041472 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
1027136643440609/1072482192027648 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
8425075989273427/8579857536221184 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
109641173782213111/115828076738985984 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
107405859134134949/115828076738985984 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
215033455253253547/231656153477971968 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
8015384204320147/8579857536221184 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
35313468298180397/38609358912995328 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
103726225817666713/115828076738985984 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
25652466156860017/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
81266955457100237/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
10156110429860017/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
23507779828176791/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
23477484549857753/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
42162431012452657/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
46433270426228093/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
45664679480966291/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
2405187544337207/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
7060018468487119/9652339728248832 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
20638167044454823/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
141024932802106549/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
15684305301831521/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
48690599018692945/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
29894936959532339/38609358912995328 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
14308272926544263/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
42606187114062295/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
382167210214662185/463312306955943936 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
42135439098391115/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
388756864824248423/463312306955943936 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
43253735764065617/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
6039961245769529/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
22639609858462039/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
5580224060236423/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
5386469103780697/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
21578520781819327/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
46939850828330677/57914038369492992 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
3177499153893875/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
169005355346388349/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
98410845491704831/115828076738985984 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
23384081676576211/28957019184746496 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
52803742344739/66339104661504 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
6372487963686253/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
185164354002132293/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
5227616060253511/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
4988686387361173/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
136271871844351/178747032004608 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
821850478119979/1072482192027648 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
4742495882999389/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
436418691412121/536241096013824 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
39834225731953775/57914038369492992 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
9463731268331153/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
566665929329005/804361644020736 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
9330788339070907/12869786304331776 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
91689475858457135/115828076738985984 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
9713755137486523/12869786304331776 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
24667653650467/33169552330752 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
9212567840220581/12869786304331776 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
83138574712766377/115828076738985984 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
31170317053453/50272602751296 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
1739448735844463/1608723288041472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
37185247501575155/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
40248629515964147/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
1328550860964113/1608723288041472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
39107064629279117/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
43759380638802967/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
21899334092582219/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
412539764075361/476658752012288 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
7383531325878683/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
825072399237167/1206542466031104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
73392682128573247/115828076738985984 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
4383203819508697/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
42355349141636093/57914038369492992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
17069669721607463/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
168638911287274279/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
32308217778424439/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
29427168582089615/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
33884210162063317/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
32493026875921981/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
5696881865339581/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
155627602086984677/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
4316356115423879/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
340275588876664127/463312306955943936 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
35713422850897049/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
35019969768178463/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
11795110825927031/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
101850921014486995/154437435651981312 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
1299669155970375/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
37466867337565565/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
32397396934422769/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
33952101088858985/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
336855141593921/530712837292032 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
147123052563593555/231656153477971968 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
31430032972764211/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
32204211204399155/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
9886089604873067/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
29191097245727179/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
11098122435274751/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
10146443982914731/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
4207093201519789/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
8342466758851555/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
5045895414560243/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
3957010428602285/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
24551099181906163/38609358912995328 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
14292951370672837/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
15778341273117707/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
4600826350347829/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
3024044119168055/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
14229366051370091/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
14437035404795351/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
4389182464663067/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
6305776541495737/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
9752653852714133/19304679456497664 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
6013011782177641/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
1539752040071719/3217446576082944 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
278399891095061/714988128018432 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
7793411988569993/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
38795804776428751/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
38040098394471403/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
42160428428788421/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
11165208238149961/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
12191663941807967/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
6748867342374919/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
15287803122488489/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
30090756190106477/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
1038390132009135/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
6981312675768251/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
14083737355569949/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
537311564802221/953317504024576 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
27735217220082371/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
28890289824539995/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
13268676892440829/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
4013797974372187/7239254796186624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
27871329539581289/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
30448886203365929/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
29050543240675679/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
5173444593534005/7239254796186624 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
32845069332727355/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
9942406158497647/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
32037873843579919/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
7240472873085713/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
4724148698232763/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
45782386259813177/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
1033404837393629/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
1503709344017953/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
343351863550961/804361644020736 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
13156526723384699/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
4098792221359705/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
11147571194981921/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
620012252507095/1429976256036864 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
11790951152766635/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
8986698668918075/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
11870650168525243/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
3720337934422895/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
17276066319238225/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
6275341024806203/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
126593859935569/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
10957648229726915/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
12273894867098153/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
10048815468023065/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
24997990481776429/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
8131940932108909/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
21964310459756267/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
12301474995296039/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
20937600560236525/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
23826203144719507/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
18980196692296199/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
16697884473140375/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
13137378950380147/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
25181080045464355/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
1459854695864827/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
13303018983361877/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
20996275907867011/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
755350986443989/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
22524177513187531/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
10532414664482545/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
759523381496583/1906635008049152 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
13671069019831373/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
1767838441387387/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
3218311681894151/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
7795570709905739/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
8953664432792545/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
1246184142784111/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
4032580223918257/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
4695945794948465/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
31005823604915/178747032004608 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
1079949244064347/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
7231368612099367/38609358912995328 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
149356183704341/1608723288041472 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
42131435598569359/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
11657390492471459/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
7611371439471377/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
28026522533960953/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
12993521740286005/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
1407107646215021/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
13470004735663373/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
28908014707067899/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
907785345771251/1608723288041472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
26255029539033041/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
4626917159181991/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
2105501485799165/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
7372270067610379/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
2693376754911401/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
7363857670817915/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
1288123674048187/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
10420774347094903/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
14855473210892213/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
17926987253630777/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
9569576253680893/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
532705008504689/1608723288041472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
2772386204300015/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
16430896568769229/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
9862177207805293/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
5069722630688989/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
11259179803141427/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
13385022571844383/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
5867648950599931/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
18102810429494795/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
12162905656215761/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
21746197940019973/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
18031998582267391/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
6274085881018297/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
5409081825545935/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
6214685672277689/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
294114238565149/1072482192027648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
2129192852987761/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
16630072634997257/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
676891697528923/2859952512073728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
16945372881601123/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
1650575815871393/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
1253284145845549/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
443440128408407/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
16544408962149427/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
5214728336746375/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
4705057297146665/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
68805372222019/201090411005184 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
6804353497866829/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
9018650007689801/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
12189611690837861/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
14254532523862613/77218717825990656 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
2154251816453969/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
3633490695947237/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
17018327695743769/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
15062962495232135/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
833851386531901/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
5860307890692107/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
4714027962261893/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
13311440473620539/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
4045666995231611/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
10457468922734941/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
2105723078376977/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
7563124870252639/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
21453149551395919/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
8705628363141707/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
1626191367478987/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
18510517564745503/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
17424965300608931/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
1121332205792597/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
7967145445355585/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
1739062356769597/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
18120486968352265/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
7554909845287943/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
18223222156154437/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
7698419599719823/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
2967377739009695/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
2180118070180927/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
7136456285377711/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
3979608332720533/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
1291546978809571/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
5527714695512239/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
1192231714795465/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
3695438680265147/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
5595223601386937/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
5888154869812351/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
14605564452738173/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
438455895850025/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
1707817510347401/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
622708832494457/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
1439453756665753/9652339728248832 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
4802260594923365/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
2284169042398655/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
1192304784289799/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
2575437632374591/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
84848276145539/357494064009216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
6950520518976647/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
987566838526981/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
1396483493453047/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
2143561044677/14895586000384 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
52236390919031/357494064009216 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
11082837926135/100545205502592 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
338895792720115/2144964384055296 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
3602263262748305/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
8185056854745877/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
3739001173033643/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
2555698797799987/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
4076311352383655/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
5172427837960427/17159715072442368 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
19440483728860021/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
1378464110696927/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
4027584378149195/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
1370859995085335/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
14598169803198673/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
9844108559974045/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
3355073502258553/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
1261080591515131/5719905024147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
15810606990052817/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
256849290716479/1072482192027648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
10432906783853029/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
2449822589434079/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
967138626700595/4289928768110592 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
11792991846448717/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
2833799404253/16584776165376 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
5904258806099567/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
6435634233109007/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
4753405676033729/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
4777043774553755/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
1731246406910971/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
1786771616517589/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
877479060917851/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
9110132360985547/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
1383653462428315/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
1540329779773183/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
1043765845829351/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
3389589936973783/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
6696187016237467/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
12987560924856841/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
1347151877910311/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
3574030205346811/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
999603146233721/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
1876861615743545/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
12283622787070513/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
5889869155497503/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
10670923385824987/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
1877741215248469/8579857536221184 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
5499486147690731/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
802181286444799/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
5563301431040147/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
5657692965803351/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
3373245729435781/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
166931386326245/1608723288041472 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
4527639413639/25136301375648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
5686074772379879/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
11903158203586471/51479145217327104 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
6769568613525665/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
3034674981577819/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
3505796396545249/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
2891116133623087/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
6609428159784833/25739572608663552 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
1542368740810457/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
1723210464596369/6434893152165888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
836338012686205/3217446576082944 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
2941739222487157/12869786304331776 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
2999/27648 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
2905882366145/22343379000576 scaled square of 
-1/2 	 (1-dim cube with (0,) type and [] marked points)
1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

493/1024 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
959/512 scaled square of 
-77/137 	 (2-dim cube with (0,) type and [] marked points)
187/1918 	 (2-dim cube with (1,) type and [0] marked points)
277/1918 	 (2-dim cube with (3,) type and [0] marked points)
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
61/137 	 (2-dim cube with (1,) type and [0, 3] marked points)
63/274 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

31189878697748429/514255211077257216 scaled square of 
-3578704808452452/31189878697748429 	 (2-dim cube with (0,) type and [] marked points)
-526805506733441/1641572563039391 	 (2-dim cube with (1,) type and [0] marked points)
1 	 (2-dim cube with (3,) type and [0] marked points)
-15185129266850438/31189878697748429 	 (2-dim cube with (1,) type and [0, 3] marked points)
10702042147154799/31189878697748429 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

62041232579444604163884374037/929183040967713287908658793472 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)
-11018290110502325019188230646/62041232579444604163884374037 	 (2-dim cube with (1,) type and [0] marked points)
-80009304716879908251015825490/62041232579444604163884374037 	 (2-dim cube with (1,) type and [0, 3] marked points)
-2327061055786993323128789279/20680410859814868054628124679 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

830581198033772081605426094927502556063/12835284936901982873188951604489337244864 scaled square of 
-1/4 	 (2-dim cube with (1,) type and [0] marked points)
1 	 (2-dim cube with (1,) type and [0, 3] marked points)
-2549831600538174454586024339885146952009/4983487188202632489632556569565015336378 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1,) type and [0] marked points)

205712846965534868914372853067881800898369/1913659080269810876018901722712965889169152 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
20156305470527/134060274003456 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)
-261836472663/135277217923 	 (2-dim cube with (0,) type and [0, 1] marked points)
-2 	 (2-dim cube with (0,) type and [0, 3] marked points)
-5760402398586/20156305470527 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-71481357036999/40312610941054 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
2880201199293/40312610941054 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

7751542198091/34630967788288 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
6279269996561/15503084396182 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
24565467688331/31006168792364 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
4271077270302/7751542198091 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 3] marked points)

258512030896653215/1182699302415932416 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
44879678571743593/517024061793306430 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
10385016204842073/258512030896653215 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

6680215974036535149/66179079909543223040 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-272862473896168153/4453477316024356766 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

400273292472066372487/4560360771608941328384 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
49/64 scaled square of 
-27/56 	 (2-dim cube with (0, 1) type and [] marked points)
27/112 	 (2-dim cube with (1, 3) type and [0] marked points)
27/112 	 (2-dim cube with (3, 1) type and [0] marked points)
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

155062036245995/1429976256036864 scaled square of 
-116861793259426/465186108737985 	 (2-dim cube with (0, 1) type and [] marked points)
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-348324315478559/465186108737985 	 (2-dim cube with (3, 1) type and [0] marked points)

1485441984518464178378017871/31181488600007873249844238080 scaled square of 
-1 	 (2-dim cube with (0, 1) type and [] marked points)
1 	 (2-dim cube with (3, 1) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
15978305407475/33515068500864 scaled square of 
-1/2 	 (2-dim cube with (0, 1) type and [0] marked points)
-10735295379183/31956610814950 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
-31682213192223/63913221629900 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

16711820032536969/16361784737254400 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
11196064087764307/16711820032536969 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)

8543185736781068831/34225807426635712512 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
151/1024 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
211/151 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
211/151 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
41/151 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

7627/9664 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
2040/7627 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
7075/61016 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

357679/488128 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
7075/77336 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

2546711/19798016 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
15579543655637/134060274003456 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
20161408395051/31159087311274 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
20161408395051/31159087311274 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
20161408395051/31159087311274 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
20161408395051/31159087311274 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-36918942645483/31159087311274 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-36918942645483/31159087311274 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-36918942645483/31159087311274 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-36918942645483/31159087311274 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-1/2 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1/2 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-21994263703692/15579543655637 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-21994263703692/15579543655637 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-21994263703692/15579543655637 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-21994263703692/15579543655637 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

6393138817955943/31906905406744576 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
-2237928367266955/6393138817955943 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
2030866594377583/6393138817955943 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
67844093767321/6393138817955943 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-1114445504829607/6393138817955943 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-117354710868839/6393138817955943 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-1675309076432539/6393138817955943 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-678218282471771/6393138817955943 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
592022658914206/6393138817955943 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-592022658914206/6393138817955943 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-507769303540682/6393138817955943 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-117324622328104/2131046272651981 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-476610216229408/6393138817955943 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-148483709639378/2131046272651981 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
31159087311274/2131046272651981 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

2026853312900813867/6546574149586885632 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-716077716948598109/2026853312900813867 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
421560559504772326/2026853312900813867 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-104120962663210963/2026853312900813867 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-556744637983055729/2026853312900813867 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
60176768900574023/2026853312900813867 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-392446906419270743/2026853312900813867 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-78948998563090772/2026853312900813867 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
78948998563090772/2026853312900813867 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-108686402990989199/2026853312900813867 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-155035010516257911/2026853312900813867 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-100055335805766301/2026853312900813867 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-129783101528279061/2026853312900813867 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
25893201555668694/2026853312900813867 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

142843126258103432743/518874448102608349952 scaled square of 
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-24939514507952775340/142843126258103432743 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-97610322654565003595/571372505032413730972 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-2708902878289019023/571372505032413730972 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-132477665985895197335/571372505032413730972 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-37576246209619212763/571372505032413730972 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-29793179201449233211/285686252516206865486 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
29793179201449233211/285686252516206865486 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-16342074525831282945/285686252516206865486 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-15480273711395260673/285686252516206865486 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-21247765497918482739/285686252516206865486 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-14113716430545779791/285686252516206865486 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3524606899845725421/285686252516206865486 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

6529589292192835833941/36567840322074478782208 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
-35253648750049899715/244096795969825638652 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-47855299844800192095/244096795969825638652 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-22114160437359892623/244096795969825638652 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-34715811532110185003/244096795969825638652 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
19/214 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-19/214 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-957236404913300983869/13059178584385671667882 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-914150015227304884935/13059178584385671667882 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-824146709157776928217/13059178584385671667882 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-1025157115441606467935/13059178584385671667882 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
46738630966911/3126960569416946 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1921588136548524620291/3905548735517210218432 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
-3087823187867556294133/30745410184776393924656 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
18276037339513861902821/30745410184776393924656 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1411681440443841491969/3843176273097049240582 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
2060792004419336196335/15372705092388196962328 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
3983155027910868901723/30745410184776393924656 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
4163436812580033506407/30745410184776393924656 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1006251957913057503865/7686352546194098481164 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
388110189670130316685/15372705092388196962328 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

26128363678507876116280073/31483300029211027378847744 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
-4179684484391282441600569/26128363678507876116280073 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
9779340915476705117249384/26128363678507876116280073 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
2215358170495970893988346/26128363678507876116280073 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
2368927560281154671130441/26128363678507876116280073 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
2147732182603426748891949/26128363678507876116280073 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
2301301572388610526034044/26128363678507876116280073 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
22650242532274322631690/1375177035710940848225267 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1069857768564645034903712481/1672215275424504071441924672 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-59728855231043378650039838/356619256188215011634570827 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
172466534114554998711183901/2852954049505720093076566616 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
159074642432722263490984617/2852954049505720093076566616 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
179037327345478417730621993/2852954049505720093076566616 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
165645435663645682510422709/2852954049505720093076566616 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
16107926270239091302659445/1426477024752860046538283308 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

6651346427447134841966618795/22823632396045760744612532928 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
67475779496154868294374901/967468571265037795195144552 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
69800687550962265260154085/967468571265037795195144552 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
67923832707319671167711725/967468571265037795195144552 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
70248740762127068133490909/967468571265037795195144552 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
9943639406372635/733097741026023308 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

8259077202597977/86066695910218752 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
29849357883582/8259077202597977 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-29849357883582/8259077202597977 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-29849357883582/8259077202597977 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
29849357883582/8259077202597977 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)

1285867562207631470094100736165745469434077833/2045541791018268136397802756140828277189453824 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
135490572849526897214799632380501543576690557/1285867562207631470094100736165745469434077833 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
700586463791937892329958947441159025754110035/1285867562207631470094100736165745469434077833 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
712652719236384166934521102458408828012145971/1285867562207631470094100736165745469434077833 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
12451515348376279860338058383894749902535208/1285867562207631470094100736165745469434077833 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

591143599975999681692176762872680425258553192643/658364191850307312688179576916861680350247850496 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
23732395475110276842196827386300481139405484676/591143599975999681692176762872680425258553192643 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
201317561721644325386702398344085947475291097229/591143599975999681692176762872680425258553192643 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3585287596069019754247006914489226765615642904/591143599975999681692176762872680425258553192643 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

216958693834070060128912871439147315011489271949033/302665523187711837026394502590812377732379234633216 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-41118983603708110586104884706465571358109637576955/216958693834070060128912871439147315011489271949033 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
772409836422967874136657245973545602188669067844/216958693834070060128912871439147315011489271949033 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

8488076016978023477710364724423262222307849775772003/27770712810760967696500847544210856321470626809476224 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
571196716798337158/130033384390192798421 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

30430541409903670387847/133154185615557425583104 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
847/512 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
-111/1694 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
13/154 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
13/154 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-13/77 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-446/847 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-446/847 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-90/847 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-17/77 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-17/77 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-559/847 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-129/847 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-3/154 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-3/154 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-1/847 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
37/1694 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

431507/1734656 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
15873/431507 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
15873/431507 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-31746/431507 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
128/9181 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
128/9181 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-1346/431507 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
2530/431507 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
2530/431507 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
23280/431507 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
8630/431507 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
9889/431507 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
9889/431507 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
4860/431507 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
4107/431507 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

20416553827675520329/14461986663602322048 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-219029937419734902091/244998645932106243948 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-25968708512371341857/244998645932106243948 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
5442233641684864191/163332430621404162632 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-3596508023066587089/163332430621404162632 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
125640398552031909/81666215310702081316 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
4351757523582869505/163332430621404162632 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-3557141433074650365/163332430621404162632 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
10831926391255752813/163332430621404162632 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-11529445400769879/40833107655351040658 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1307338249038034491/163332430621404162632 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-952347167149828329/163332430621404162632 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
7151539577844519/163332430621404162632 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-24015903109123023/163332430621404162632 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

27925903919223956728066442397242989/98533756812401591343363242793252864 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
308757611506923028960918336294623/7978829691206844779447554970640854 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
541885212758109346084747187329743/7978829691206844779447554970640854 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
53845885093727961/3709815501767334551 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
81114734669692671493254120087945/7978829691206844779447554970640854 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
285101385764480698976604364743675/7978829691206844779447554970640854 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
32495779173767258439/51937417024742683714 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-69176672404619274/25968708512371341857 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
52661733146101556670522836462283/7978829691206844779447554970640854 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
110943633458898135951480049221063/7978829691206844779447554970640854 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
21454618733533557/51937417024742683714 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-10292529903909867/7419631003534669102 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)

2530148905022318286990771765230014673/4085160801897904527077148144968117248 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
113909782945484926723668208196599857/2530148905022318286990771765230014673 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
75768506563915716554357499772996448/2530148905022318286990771765230014673 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
130240717711490640833321949274869643/2530148905022318286990771765230014673 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
114463694681661627594313294149176281/2530148905022318286990771765230014673 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
47427796813329814833402024930116110/2530148905022318286990771765230014673 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
40368450007110174115760644051006542/2530148905022318286990771765230014673 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
28254314845348469956362689446589178/2530148905022318286990771765230014673 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
14627931475446643568705868015658670/2530148905022318286990771765230014673 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
11569800388047561249311721535464099/2530148905022318286990771765230014673 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-2107443745625708676298861855610937/2530148905022318286990771765230014673 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

25021989009458289432401510708596227535/40482382480357092591852348243680234768 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
35229123953648204912/1229374518297543949445 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
34437945226635586525507386311674911253/800703648302665261836848342675079281120 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
39666202555935445425851973141169660843/800703648302665261836848342675079281120 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
4410380535548167943/245874903659508789889 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
18769607500676579523/1229374518297543949445 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
2117628978299729462050747013221255783/400351824151332630918424171337539640560 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
4375413561324168284222510830821428313/400351824151332630918424171337539640560 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
10758927434993386287/2458749036595087898890 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1959742914488081181/2458749036595087898890 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

369695212710597676749359/1258879506736685004231680 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
14020520957722925902891/369695212710597676749359 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
14020520957722925902891/369695212710597676749359 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
2191649854823062571890/369695212710597676749359 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
7417307887556343458716/369695212710597676749359 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1423722969403637429782/369695212710597676749359 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
1423722969403637429782/369695212710597676749359 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
772519506602502771347/369695212710597676749359 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-2488829787919727130051/369695212710597676749359 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

73690154030216326294275071404621233051371941/123282487313560553349773086052589144754044928 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
1913674299502414230783509865934796826856059/73690154030216326294275071404621233051371941 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
905361928948574755476056667151293403319200/73690154030216326294275071404621233051371941 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
1066986007601898197767342820438834992596592/73690154030216326294275071404621233051371941 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
818650886062497342802516310782605069832062/73690154030216326294275071404621233051371941 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
642109206234092810398241833953964263016834/73690154030216326294275071404621233051371941 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
270460708461769294168592461701713736492512/73690154030216326294275071404621233051371941 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
34918702090023650191633991535256664885264/73690154030216326294275071404621233051371941 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

11268458749496173636422520620710107345253007625/18864679431735379531334418279583035661151216896 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
55602538474527613450423/4643187038366779009096195 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
3276431703305970535015949/232159351918338950454809750 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
95002356083123339907293227712583120237222697/11268458749496173636422520620710107345253007625 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
122718296516210256009198387034099731986484447/11268458749496173636422520620710107345253007625 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
415256635695902732341157/116079675959169475227404875 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
107226094579430363970283/232159351918338950454809750 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

470991144543532794484759089/1664118234550653596860076288 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
68807112932366735956555991/3139940963623551963231727260 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
214353760488263629811095987/9419822890870655889695181780 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
214353760488263629811095987/9419822890870655889695181780 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
17792247949265508483807883/1569970481811775981615863630 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
12922623269571857588074139/1046646987874517321077242420 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

7504003708653290090794647541331/26794162889587643419577405952000 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
26493727593361077151559825881/3216001589422838610340563231999 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
26493727593361077151559825881/3216001589422838610340563231999 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
36679955336146772165837606366/7504003708653290090794647541331 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-11625356368968725170616081223/7504003708653290090794647541331 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

553265526550312519928520046328896349484113676836199067/959060044544260385119988961816376883190732206233500672 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-14144965341335421456289023062494491080818976922606407/553265526550312519928520046328896349484113676836199067 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1606091766636449620879902598587586674481041073544070/553265526550312519928520046328896349484113676836199067 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1308808594558062156750626770092186958684886263239822/553265526550312519928520046328896349484113676836199067 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

40826996249375412111705369314922602420608902231743077035/70817987398440002550850565930098732733966550635033480576 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
97322465443218210441403696629/32668458476610640746478771686502 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-6741209287191501434184442228389/2776818970511904463450695593352670 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

4071464889230313469483282741804601/14635469397521567054422489715552896 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-115108344105382244337104350750715/32571719113842507755866261934436808 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

45453547086303960509299410860733876151/166767201862873639710035261104316456960 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
243/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
-23/243 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
-23/243 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-20/243 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-20/243 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-22/243 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-2/243 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-2/243 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
1/81 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
1/81 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-23/243 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1/27 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1/27 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1/27 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
1/27 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
2/81 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

55747/124416 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
586/55747 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-5077/111494 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-1189/111494 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1205/55747 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
3113/111494 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
2627/111494 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
3471/111494 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
3471/111494 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1415/111494 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1440/55747 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1440/55747 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1665/111494 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
693/111494 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
381/111494 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

12787591/28542464 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-260527/25575182 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-1161855/25575182 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
1205/56333 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
595157/25575182 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
707823/25575182 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
3471/112666 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
3471/112666 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1415/112666 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1440/56333 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1440/56333 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
154967/25575182 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
380299/25575182 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
381/112666 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

7715455913/13094493184 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
101262301/7715455913 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
150137573/7715455913 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
198559239/7715455913 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
172082729/7715455913 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
217917503/7715455913 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
217917503/7715455913 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
171748200/7715455913 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
145777130/7715455913 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
120201948/7715455913 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
6784870/406076627 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
101534692/7715455913 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
45792710/7715455913 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

581794548831/987578356864 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
661399/34434882 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
51127305509/2327178195324 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
59219502779/2327178195324 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
959989/34434882 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
959989/34434882 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
126100/5739147 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
35685028667/2327178195324 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
43501746881/2327178195324 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
30120311963/2327178195324 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
38487988289/2327178195324 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
100865/17217441 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

5632391725/17630659584 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
99119783/5632391725 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
99119783/5632391725 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
172275736/5632391725 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
172275736/5632391725 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-995983527/5632391725 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
187812506/5632391725 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
187812506/5632391725 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1728002/52639175 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1728002/52639175 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-12608092/1126478345 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

228231134826660047/389783856700364800 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-3196935841335103/228231134826660047 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
3164268309723524/228231134826660047 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
3164268309723524/228231134826660047 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
721402940585482/228231134826660047 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
2581437709571329/228231134826660047 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1061491743446279/228231134826660047 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1741879970928999/228231134826660047 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-532468542842551/228231134826660047 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
328932363529610/228231134826660047 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

8551074384062181813/14606792628906243008 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
23410584991/1664897450396 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
23410584991/1664897450396 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
10674483451/3329794900792 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
164533873892460815/34204297536248727252 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
389176821976942699/34204297536248727252 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-19039429249011815/8551074384062181813 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
64995853335363686/8551074384062181813 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
4867159355/3329794900792 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

249148928665833/426213747301376 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
209952545601/11864234698373 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-369565005815/71185408190238 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
3375806763011/249148928665833 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
3375806763011/249148928665833 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-37381250383/35592704095119 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-5256361103869/249148928665833 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-910881776883/166099285777222 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

887452762432089/1518622041391744 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-369565005815/72445123463844 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
3375806763011/253557932123454 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
3375806763011/253557932123454 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-18712192681943/887452762432089 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-600911815982/887452762432089 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-910881776883/169038621415636 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

5248893540902791/18545951606744064 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-306476676120122/5248893540902791 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-306476676120122/5248893540902791 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-276840582406057/10497787081805582 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-276840582406057/10497787081805582 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-132490067236401/5248893540902791 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

221942102039847162799161811/386481716010368447379875328 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
2294028874575075126338597/221942102039847162799161811 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-5924475014675407004335043/443884204079694325598323622 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-11928202214744590626076111/443884204079694325598323622 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1249917263150021517232203/443884204079694325598323622 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4078063788192635433266202003/7102147265275109209573177952 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1744578041582160173362245325/65249020611082166932259232048 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-852839465924658733564803037/65249020611082166932259232048 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1644320059425637/589984599750779664 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

911033499235011595644780842217263/1636967429090829403996519613620224 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-28216119366335200800455050818241/911033499235011595644780842217263 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-4501211187929983128697330120165/911033499235011595644780842217263 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

129673677915501905821827655161028547/233224575804162968485063895607619328 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-30732770433426963235/6027582963202558892098 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

3465833832528856975061491/12344489908638840611016704 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
15709382013679/134060274003456 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
-8116930652553/31418764027358 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
-8116930652553/31418764027358 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
-24350791957659/15709382013679 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-24350791957659/15709382013679 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-4713056507934/15709382013679 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-4713056507934/15709382013679 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-4713056507934/15709382013679 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-4713056507934/15709382013679 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
261836472663/31418764027358 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-2 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
1571018835978/15709382013679 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
1571018835978/15709382013679 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-785509417989/31418764027358 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-785509417989/31418764027358 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-261836472663/31418764027358 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

17719908173419633/32172814364014592 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
125400318099153/17719908173419633 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
155445392075116/17719908173419633 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
155445392075116/17719908173419633 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
1027378585657128/17719908173419633 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
1027378585657128/17719908173419633 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
1027378585657128/17719908173419633 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
1027378585657128/17719908173419633 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
133791986761985/17719908173419633 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
348753280049500/17719908173419633 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
411590808104216/17719908173419633 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
226999320261205/17719908173419633 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
226999320261205/17719908173419633 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
117558125456879/17719908173419633 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

312292898601578755/567037061549428256 scaled square of 
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
77722696037558/8922654245759393 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
77722696037558/8922654245759393 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
513689292828564/8922654245759393 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
513689292828564/8922654245759393 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
513689292828564/8922654245759393 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
513689292828564/8922654245759393 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
133791986761985/17845308491518786 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
115370826587279633/4996686377625260080 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
97525518095760847/4996686377625260080 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1445855543065/113664385296298 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1445855543065/113664385296298 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
117558125456879/17845308491518786 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1836277821507855105/4568398973828809216 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-226636891932097907/612092607169285035 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
201897032515085483/3672555643015710210 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
29672221408105825/734511128603142042 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
73247447002201423/1224185214338570070 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
18467379503560879/408061738112856690 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
15726775424547/13602057937095223 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
9502853777743634/612092607169285035 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
9502853777743634/612092607169285035 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
2445964884073618/122418521433857007 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
18844164769585484/1836277821507855105 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
21278170236049561/3672555643015710210 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

2264552327018474377/6528987809805707040 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
8264975313870447631/108698511696886770096 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
9421342459582009015/108698511696886770096 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
2626506532877753501/36232837232295590032 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
3011962248114940629/36232837232295590032 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
707704894104615/385455715237187128 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
4751426888871817/192727857618593564 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
4751426888871817/192727857618593564 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
370770878700871885/18116418616147795016 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1497768351339802783/54349255848443385048 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
21278170236049561/2312734291423122768 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

11832503401962360185875/18551212662935342096384 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
619211189997349445227/11832503401962360185875 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
3860132210324095487813/7099502041177416111525 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
18813830483275910096401/35497510205887080557625 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
85762272637655326006/11832503401962360185875 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
15181048132544379052/2366500680392472037175 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
15181048132544379052/2366500680392472037175 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
557799996306054780962/35497510205887080557625 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
113981598591076663094/11832503401962360185875 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
157047450016450937537/35497510205887080557625 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

5687327008026463575172503/6058241741804728415168000 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
34755733069326074115365/1895775669342154525057501 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
1993821256686730360032488/5687327008026463575172503 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
8847199550716422300853/1895775669342154525057501 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
35149610558021526090905/11374654016052927150345006 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
58814617361946246462655/11374654016052927150345006 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
22296655442876088924931/5687327008026463575172503 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
70520634437898638916091/5687327008026463575172503 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
32401896229989888112687/11374654016052927150345006 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

6566170496288901885917841743/8735734284328648051464964608 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-1366796753058302821384031257/6566170496288901885917841743 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
17725411286637382284538659/6566170496288901885917841743 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
24375543783704801170897287/6566170496288901885917841743 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
7000761162001475778341493/6566170496288901885917841743 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
56301565024043971820899891/6566170496288901885917841743 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
5685079383095091309374931/6566170496288901885917841743 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
21639123726897579194399987/13132340992577803771835683486 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

97929994909094419169261231915/315176183821867290524056403664 scaled square of 
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
391013401083534921/114695494393275860834 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
4469807603679727141538777/934056583335624862419183136 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
1166879744184055531334503/934056583335624862419183136 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
3651535842019425580735637/1284327802086484185826376812 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
11660148738029912563469687/1284327802086484185826376812 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
303766827884818061/145976083773260186516 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

2006036579679979943383/8389156161336748678144 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-536892069280473427092/14042256057759859603681 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-536892069280473427092/14042256057759859603681 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-356649346562355172314/14042256057759859603681 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-356649346562355172314/14042256057759859603681 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-234892475088927730789/14042256057759859603681 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)

3280390492803389881789908538769581/6440600511225307937243611134279680 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-480732099937541814832311785895181/3280390492803389881789908538769581 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-48171146975842582958494278410760/3280390492803389881789908538769581 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-48090505107754079636762259163960/3280390492803389881789908538769581 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-40055510428403297633445123231360/3280390492803389881789908538769581 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

2929774371147780336462643705656945945/5878459763103674668167516101475089152 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-50336329558223758618574025068439533/2929774371147780336462643705656945945 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-50399146568980911295771551277812533/2929774371147780336462643705656945945 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-104332482817340954139836/7292262863313212741464815 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

800959042886592754158627301706841156391/1500044478027663532268873577296356323840 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-25084898778296340302875066063279419809/800959042886592754158627301706841156391 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-8242357133397719225502302132284871649/800959042886592754158627301706841156391 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

13672258829610942022715980620042976560195/25630689372370968133076073654618917004512 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-61546140298674726597719349/5793495495835026149296365182 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

387446011436504083129179284947/1483134846933766694219869486592 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
67/256 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
-41/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
-5/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-5/268 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-1/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
3/134 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
3/134 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
3/268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1/134 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
1/67 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1/67 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
1/134 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
5/268 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
5/268 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/67 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1/67 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

81667/274432 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
2207/81667 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
2207/81667 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
1567/81667 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
2122/81667 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
2122/81667 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
1195/81667 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
618/81667 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
1236/81667 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1236/81667 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
618/81667 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
1545/81667 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1545/81667 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-640/81667 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-640/81667 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

12223185/20906752 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-135397/24446370 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
393907/48892740 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
971671/48892740 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
481669/48892740 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
160699/24446370 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1225/752196 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
37839/3259516 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
240917/48892740 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
13441/4074395 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
162313/9778548 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
321563/48892740 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
58233/16297580 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
128183/24446370 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

7317602873/12516541440 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
393907/48621946 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
145794751/14635205746 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
291660589/14635205746 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
160699/24310973 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
79625/48621946 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
73057605/14635205746 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
170301497/14635205746 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
80646/24310973 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
97602845/14635205746 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
243468683/14635205746 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
174699/48621946 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
128183/24310973 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3571353971/12447218176 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
90589721/7142707942 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
90589721/7142707942 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
10476464/3571353971 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-12794637/3571353971 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
44883623/7142707942 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
44883623/7142707942 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-836104/3571353971 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
67964585/7142707942 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
67964585/7142707942 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
24628063/3571353971 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
48862219/7142707942 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1297104047383601/2201554012715008 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
7259561801357/1297104047383601 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
3630009277286/1297104047383601 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
4040868587182/1297104047383601 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
9888300969847/1297104047383601 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-41624908707857/1297104047383601 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
3949779406720/1297104047383601 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
22500448821629/1297104047383601 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-46169545332759/1297104047383601 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-6701709550984/1297104047383601 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-2465621044341/1297104047383601 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

195635040925114689/332058636130201856 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
6029915743/2166716958779 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
6712406291/2166716958779 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-4191066015500343/130423360616743126 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1017721553404373/130423360616743126 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
6561095360/2166716958779 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-6982709520297784/195635040925114689 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
3432698900552869/195635040925114689 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-11132407892/2166716958779 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-8191432041/4333433917558 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

567327140498361/2218718165789696 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-8832391277312/567327140498361 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-8974619670065/567327140498361 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-8974619670065/567327140498361 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-8866777959932/567327140498361 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-15621172122916/567327140498361 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-15621172122916/567327140498361 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-7241678401433/189109046832787 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-5092395874837/189109046832787 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

161055978411248017/580942991870321664 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1754801520597920/161055978411248017 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-1754801520597920/161055978411248017 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-1199433607400882/161055978411248017 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-664783406396389/161055978411248017 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-664783406396389/161055978411248017 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1786123849495596/161055978411248017 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-66675429216804/161055978411248017 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

2801769692937545865658229/4963637025017171525272576 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-92149515882993470492673/2801769692937545865658229 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-15221647285189957754755/2801769692937545865658229 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
18355316829011661900432/2801769692937545865658229 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-110992604776543490504676/2801769692937545865658229 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-16192999814662928918218/2801769692937545865658229 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-5957867861793430382834/2801769692937545865658229 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

202210998800163145764557711/358626520696005870804253312 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-505752974887528915/90029576936390749748 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-15951363074629194488231433/404421997600326291529115422 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
2124865412236276636921755/404421997600326291529115422 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-269013519863490197/45014788468195374874 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-98977769574931561/45014788468195374874 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

12821489935720050712153/46095143391432063870976 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-104512586137636874498/12821489935720050712153 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-104512586137636874498/12821489935720050712153 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-55111892632919994900/12821489935720050712153 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-2250882289375612652/557456084161741335311 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

101509195301661152520905815317691/176933173777867602076073654874624 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-13747395064746469919758098032140/101509195301661152520905815317691 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-2615435702232624456349025438253/203018390603322305041811630635382 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-1170995328187295514323147781759/203018390603322305041811630635382 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

29270624211381265892942712091249553/51972707994450510090703777442657792 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-97038312774567555087117/6512304633433793559736478 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-43446455524483567224351/6512304633433793559736478 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

446370607095729149971721501/1667149986159051151292538368 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-8200760948327937771401935/892741214191458299943443002 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

252290525652564924869636211847/914167003332053299142085634048 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
229/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
7/229 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
7/229 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
7/229 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
7/229 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
8/229 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
8/229 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
8/229 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
8/229 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
2/229 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
2/229 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
13/229 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13/229 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13/229 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13/229 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
7/229 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

8427/14656 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
1663/44944 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
69109/134832 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
34669/67416 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
377/11236 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
4753/134832 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
4295/134832 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
377/11236 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
673/134832 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
377/44944 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1397/22472 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
7237/134832 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
8153/134832 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1981/33708 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3157/134832 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

39055433/46022656 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
477281/39055433 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
13059938/39055433 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
899980/39055433 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
718541/39055433 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
991531/39055433 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
810092/39055433 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
217085/39055433 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
123871/39055433 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1359478/39055433 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1772289/39055433 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
21577/640253 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1542580/39055433 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
596673/39055433 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

2617838933/3749321568 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-501471659/2617838933 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
491217441/41885422928 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
698413049/41885422928 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
402619975/41885422928 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
609815583/41885422928 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
12351905/2617838933 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
1368417/2617838933 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
482492637/20942711464 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
815629613/41885422928 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1288617619/41885422928 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
393895171/20942711464 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
48021127/5235677866 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

25333449153/83770845856 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
6922917/475745524 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
7711343/475745524 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
7757721/475745524 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
8546147/475745524 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
58517/39514056 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
197651/39514056 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
5772374471/202667593224 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5779887707/202667593224 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5048877671/202667593224 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
6483627479/202667593224 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3157/278268 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

519925465573/974326833152 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-22414414139/519925465573 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
246844149203/519925465573 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
246854166851/519925465573 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
641289128/519925465573 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
641289128/519925465573 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
-666831094/519925465573 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3125660289/519925465573 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-2563111569/519925465573 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1229379814/519925465573 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-3940179864/519925465573 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

6729777241367/8318807449168 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-3212820981631/215352871723744 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
70349401083423/215352871723744 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
11422751601/13459554482734 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
11422751601/13459554482734 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1690390511789/430705743447488 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-1696868968641/215352871723744 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1857192392481/215352871723744 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-1369743664109/430705743447488 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-70183157463/13459554482734 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

76026200824986291/110260670322556928 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-5121574542169873/25342066941662097 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
39246547794832/76026200824986291 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
39246547794832/76026200824986291 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
-55249173204097/16894711294441398 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
201110943730591/25342066941662097 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-189635051260031/25342066941662097 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
188699304553411/50684133883324194 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-80378958881872/25342066941662097 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

80781627957484985/270315380711062368 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
15629/24156984 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
15629/24156984 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
92869840347/295767974215048 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-955672102501/295767974215048 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1123531588871/295767974215048 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
74989646023/295767974215048 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-32009/8052328 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

107180038607/219538670592 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
-871131202/107180038607 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
95208902/107180038607 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-336597187/107180038607 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-336597187/107180038607 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
95208902/107180038607 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
759309145/214360077214 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

53578192023565/109752359533568 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
-3052467447/974148945883 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
840534796/974148945883 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
840534796/974148945883 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-3052467447/974148945883 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2138899/598923422 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

112340785020559993079857/219839770378146750277632 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-97132711904788801973/5912672895818947004203 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2827730334650855287651/5912672895818947004203 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2806069602057638197279/5912672895818947004203 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-205874391458033588732/112340785020559993079857 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

9247278317513244713360133/12109154090637203464607744 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-75707717337353757331993/9247278317513244713360133 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1002537625430476332386140/3082426105837748237786711 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-11526207763285156958848/9247278317513244713360133 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1531330498134929265905456101/2367303249283390646620194048 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-2177667733410385908382377/11513763143871648615830497 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-1175128049897453300496068/1531330498134929265905456101 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

30737802309137288161966745/105268691601112215916164544 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-430753271/455156043370 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

41437015517747/233039894205440 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)


==> anc/certificates/w10_cert.txt <==
Text certificate for w10 proving the bound 5/12
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
0 	 (4-dim cube with () type and [] marked points)
1438314301853963364739647786018746827/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0] marked points)
4488007745965556313615704576487484007/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1] marked points)
109675753260895726712666370752028493/1872065859314168362753214791220330496 	 (4-dim cube with () type and [0, 3] marked points)
4716210054942201424083917860387267541/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 7] marked points)
39495902913612558288732306472151191/1560054882761806968961012326016942080 	 (4-dim cube with () type and [0, 15] marked points)
25443495645210155219582659363297243463/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2] marked points)
18887670705609073487223755809274933339/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 6] marked points)
11517595339793150346501761769787895413/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 14] marked points)
107085672438996338410814068436800869/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 3, 5] marked points)
3817142720455246245470665526963774989/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 3, 12] marked points)
7636107632409349684721175207222532811/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 3, 13] marked points)
672163779822042734094085990201134877/2127347567402464048583198626386739200 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
5278224538448492010768100179144315133/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
5716748795180324450149200717776127191/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
26146129845668003103571624378735658119/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
126002784505364088413235330472732421/1462551452589194033400949055640883200 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
5263904056258732836090373779848641711/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
4216988267426923196035136097849410149/9360329296570841813766073956101652480 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
5701900232677307562416353869511536109/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
10057505983618793585390603050782397133/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
19247430629822486065284061464032882071/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
5079510205592776433894627719269103591/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
13911181668486772861383071585461145297/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
10947933137001068991202308375445686991/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
87075020661029191340148083247417053/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
3446379406347301070692573183590227/106367378370123202429159931319336960 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
5026220455914202378643798872331856383/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
0 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
1115584056158078640636961747618222581/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
28802088590094409894622258019552455683/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
10906614969575334147036225515265559861/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
1374198669969433098402656955775716877/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
1051084864814696280291208379669306621/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
8370067964926970578982641423438340597/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
7905182137740036580039973181799163173/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
3424696050140454132900238862156590439/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
58088675841769702544685459713327364767/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
4481164681519738537574455931938727781/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
148299911232814734044082093554178553/520018294253935656320337442005647360 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
3374429450501643322544629668704453011/9360329296570841813766073956101652480 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
1743166438416987774941920960451041687/6240219531047227875844049304067768320 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
17851108379134221204512021087330862797/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
21322157846757884292277052571411137/117004116207135522672075924451270656 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
2683960242766395836876933368517747521/8509390269609856194332794505546956800 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
24382942545686216216031460833049167953/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
27594053257392446773777619703999226127/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
1362217167299229205722087695658396899/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
38526569501911843543634288798456261713/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
568303995591189364658406135188255683/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
109870500287875355084386115417662889/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
19659308608411498444286438212563509827/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
3829390300237408649913633225349601053/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
5309212928755440356339027917250098889/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
16790964893431307156524878752206829/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
12242149695018374986368926370001066027/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
1704594436519100348754745780394239531/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
24107235903554213967725421583700982581/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
22172305683100135997847056499154167247/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
352353752241519211182895838927425887/1300045735634839140800843605014118400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
5841356555677871562306212454631122661/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
2065628132963017512420320119091914639/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
8878913350077005202181993532249828449/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
819235657866314202954536812476419129/3744131718628336725506429582440660992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
3208134560063465300751530763975053731/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
1040039920549257325926120248564283017/4680164648285420906883036978050826240 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
0 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
420125284548215527160404531868633733/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
8881240035908145325665116227098286169/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
17246786968033850924821285198343088043/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
4381478129012732006532236624864315779/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
549784776826350179915074470501418621/1418231711601642699055465750924492800 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
74552148987521000784299864035153454923/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
55191803753650335185502934628312948287/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
42459789080931254244579241704709880093/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
6961835774703941031520949907664179343/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
1962257900375743398266715247518551693/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
2697435525609113933732889154467870383/8509390269609856194332794505546956800 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
142509492998921096734128346963846273/487517150863064677800316351880294400 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
25998388681517355362935231190488423231/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
61266992549120631209295724578014331523/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
18913121084567264977667474532513256601/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
4460015658861640174045839811341641063/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
4236691462860751173885102679433109643/9360329296570841813766073956101652480 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
18958708805267285643849795897728793533/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
12227149653475328487348996017606636707/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
630247747572674369089237409034491703/2080073177015742625281349768022589440 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
9085438386873719205066612704912302223/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
5364852028088312158481332737189631/14848238097352223689349736605491200 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
1379230542754325199668583569856684683/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
4619737112545758052899463675184480867/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
2184047375547703236068452853954601977/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
22239142373270710700152857866761279937/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
2985100650121948040997736212687914669/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
3514261914842534480050802203378794643/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
4832326734282018095927455494527151473/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
828466556163621829301763773072995669/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
1498355861267712323796430202165695619/9360329296570841813766073956101652480 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
7745543920413106966629466336533965569/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
24329484781059022795815761592917593/208007317701574262528134976802258944 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
8278110099783910305739790855930137339/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
0 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
1128661991975762285185035446192284711/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
111125380579936756957494157686976573/1248043906209445575168809860813553664 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
0 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
35990930712131742080410025303642947/975034301726129355600632703760588800 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
444246156051302642274869579582409193/2496087812418891150337619721627107328 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
3706870779887864102191956628341090019/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
1655359861384270760463491991634578851/5200182942539356563203374420056473600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
1682078365253886630750508100396512717/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
788730112689290199150221190383516009/4254695134804928097166397252773478400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
1197573542889651011570380605496150927/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
1939365993075789949433366363391017569/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
23279418210789974575884268563480760691/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
43365480534197151688892456505747035429/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
18262039135404615152161008576291648227/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
24440365889251700849525602700552507809/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
77270571190113268326038336646670000357/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
2253687222825942132412356293809875467/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
50686861841325973123040625401254388593/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
26701631198388343354669773910424537513/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
12797505806212569965161306877865459029/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
4281805232204221576664829697268231239/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
152260838414956221115337567915130173/945487807734428466036977167282995200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
3484621896502161404498649015209837051/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
3278564056084073420710939726253276161/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
107522392742136051398521339070056619/2080073177015742625281349768022589440 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
1020157276135817999191956059029411683/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
44331655905407392042612396728051445601/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
616291079576691198453511637254629759/1890975615468856932073954334565990400 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
6003452276369611844555346592114403899/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
528007017297632134567544318418287705/1872065859314168362753214791220330496 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
6036662120685584051794152314814112781/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
504772344322903541991750963333475259/1560054882761806968961012326016942080 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
1025584188220136420579289427972216793/2836463423203285398110931501848985600 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
18506640851056230365312398418446054159/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
1096288496703237727067158969360768663/4254695134804928097166397252773478400 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
18923084017662524447380269704137204517/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
956984146097442117784109895857035367/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
40552849704018847144239634532526303469/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
7838982985899105515588331017891496629/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
5565058236943659118906525668467222641/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
1167502798617647057392903181220052783/6240219531047227875844049304067768320 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
2377797851064066430735629845288737821/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
338046460755789050727313889098081067/1040036588507871312640674884011294720 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
49432281881785782660621431934035173157/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
9254336753051028537371668224374091577/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
15683165622944761200228935417035496609/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
657248226871375042658358596039983339/1872065859314168362753214791220330496 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
27245835173843458092725011996296335347/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
60108470981692475656178245884687337543/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
73369338429096935435052980477780034547/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
26479898047730512245675243709332012053/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
12778914073478109375569826229658049341/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
4930923860387569612717377564603426689/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
12680731716570673922375844008698284821/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
110648198730516883317358858465099/976916902006036822393787398225920 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
1225308975564826083052180205256253657/8509390269609856194332794505546956800 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
68586298773117265062818301370654867/709115855800821349527732875462246400 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
9144219045891525451029069860053968797/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
22516683833065644150089657029669107/5200182942539356563203374420056473600 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
3869083590119998105663744594328609/1248043906209445575168809860813553664 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
0 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
19351883200212469359196678444030822781/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
41469807076479332194055270372283192887/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
61797450923975232783636200314115698573/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
12137302226669825405306386303187094731/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
100211786071039828100756579275502987/354557927900410674763866437731123200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
3949759255859923337903260738462163357/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
922176301492858091922589449252634139/2836463423203285398110931501848985600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
2390089939909847218427485673042996449/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
7183140241647465803284560611111939003/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
4416487092161809285139121849645405001/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
8802978990457442421703490685413459057/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
8771870658717699854403542047756140413/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
52434845775041914997577708591442944001/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
12456103683745915945070551927032558943/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
5058939737262055531390472441536938899/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
338231822247477953533393465793377107/5200182942539356563203374420056473600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
1180835819503720726117351458320896541/3744131718628336725506429582440660992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
20170687717258276539024287385990547957/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
346568233784658626632626124245980923/936032929657084181376607395610165248 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
1454230627252281969206038677038477333/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
65152066271785585033332231886865680903/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
1261278778064942187350263815208160987/4254695134804928097166397252773478400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
23213687802624809616893528644727712611/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
7879285369012774268170918648818023539/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
14957853941014200505627733974450641467/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
8780929735894893769416412292601261089/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
840398790277671673018863425847409787/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
1317750450973586408161149394562223673/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
1637357847642126469456084294158266449/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
3739518371849711971078516827798024661/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
17543911879154065750707946377470017681/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
5175785942725528910146564873609288321/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
14086128537650709969184456552717411637/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
59441090093789660899416956376822008881/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
20904212354655101004277332704952093361/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
7361870324481925328507548773043629119/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
39747830606669126064699693408828607/390013720690451742240253081504235520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
5869866616880850346938720171934713991/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
828110760521150811085249669665539273/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
0 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
219760619785331652195778432207824661/2836463423203285398110931501848985600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
204123338177683225003741811942467981/1701878053921971238866558901109391360 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
3840913648457506114145976302356486897/9360329296570841813766073956101652480 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
100693286990724277169422149739201723/1890975615468856932073954334565990400 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
4927532187121917890333604577967067919/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
50490385515934227914334604941862988341/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
8067238986731366544820436281914601469/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
46865838683132707312688452812338324473/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
8269482623531048877963663635589365221/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
54373268641358512730611390081055611/146255145258919403340094905564088320 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
3218569741491828881276854523696137691/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
7899725701498217418948926182640293369/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
26275692101752667999316152839450296551/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
11061908987753902841434920408557877253/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
9646212424119835047996372125812617841/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
1120726072181885902349089546637450717/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
25275780278447861036795557834178075407/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
24433418021040468490419376383550991203/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
885427019103276458557574413687145969/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
14392991531386303219960324665054173017/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
17906764421592547884815185476160873/52001829425393565632033744200564736 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
14550457544135438101515521257471834391/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
19979444026678114631265677768218531427/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
36550801429203317740406344478450666123/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
68603347569068211525544619839579327637/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
5784934253211999880256215637772083599/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
492655095773447937575126201243167529/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
13768310364250080862906112189064239893/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
70820947014513574904180544472267829/106367378370123202429159931319336960 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
904242623441420747331759947484724147/2127347567402464048583198626386739200 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
1777641959713024676260883312805990121/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
0 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
388599182150337527436905202263066953/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
50663649104868439756632807970263370111/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
15404736033271885358745458919265301507/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
26928672593707527626788959171901503179/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
39341397989070429274669568058874093111/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
67187648986374601910205037530784575091/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
86189573530507094538154808075447797699/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
5803708127827778273294073654307011127/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
34358307656749578048972288986298558511/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
5290604425570798003356512004076680229/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
643826749460421005111190855486618413/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
13251818613417433310698227404638985951/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
2212284710588660150859543561109818941/8509390269609856194332794505546956800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
16884521659710257829435289727001769387/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
35465908014824317396370146756204522603/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
25358973133632426143948308558864662551/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
189387385134409927773192095864915197/950287238230542316118383142751436800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
403147794888680166482109610388578691/2080073177015742625281349768022589440 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
13225746589418380035364819964713701667/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
1877427796569542263064198524763174587/4680164648285420906883036978050826240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
17325197846469058605325100976587668991/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
12980086277287424112779214399182739287/37441317186283367255064295824406609920 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
17970629599999943773932112382711829251/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
373267077525691150988631101657433043/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
87936366975761853962379809675374309/780027441380903484480506163008471040 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
31935571041819757481928729698101359973/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
2075745726549707179323832741980749783/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
7960388777842275967011652187625037129/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
15779472361397681727665781307362647129/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
7218846956292720005974228518027264203/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
139383051669979549828105107374708887/378195123093771386414790866913198080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
2874979664026653235756578413833569349/9360329296570841813766073956101652480 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
8091971471025215493531237462213438859/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
21616202386439016105185260955328598249/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
5752443824398567070621969751586087169/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
55339919649505582526769596613526341179/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
22807973184725375935445321422168108103/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
5483349550517452139517209971808677417/17018780539219712388665589011093913600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
2773139277403576426703956181697432649/8509390269609856194332794505546956800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
26522891681470028130446736807508182017/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
10679937036745955853438089959200055157/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
5645680288286958693854204076659074981/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
3272623601421102784914199227062021701/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
247114756531385524046544023698923399/1040036588507871312640674884011294720 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
734997148566069644801743271091183653/2925102905178388066801898111281766400 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
1226314276895492276488154754451098773/3403756107843942477733117802218782720 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
764657042119916135347458846807964987/2836463423203285398110931501848985600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
6750213596549082475862296106108202931/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
36853576276663189112702309010243415159/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
17566453452092543850601619892493985803/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
963306470101117468749836361058948961/4680164648285420906883036978050826240 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
934612001269902163587877795612140161/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
148899570828104346407532301973722663/975034301726129355600632703760588800 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
5199459968732538550758702961718614577/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
13065909929015474609426391868218423973/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
21318059549179176935224645333723535371/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
3957294791831448368689992856438195289/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
2712105881340923462189788262466364471/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
361059721848395370858397201267898911/945487807734428466036977167282995200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
65103525567816012949735106453540895/416014635403148525056269953604517888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
32832471123404849981913989386250483401/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
52197962772341177148858822116961260419/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
14102099537777604883177083732158390831/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
1092645711519271312484414401337137121/2836463423203285398110931501848985600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
5151372692189323753045127753889727153/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
10094616960800037054650818300865973409/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
805747121642763119168150769055104827/5672926846406570796221863003697971200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
47847698785614949746634796770618106431/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
51527770332102828665238137390443076671/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
52667519241472167559283950188974839073/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
8823847546657597206779076376266547259/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
93866099020988467085591799659165069/390013720690451742240253081504235520 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
3653476993805443611446237448665591921/17018780539219712388665589011093913600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
617840606849878124910263346864986471/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
4786739598150621170520781048682831727/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
3319239791964029204016523961999530739/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
9165575238861590424611592124732350349/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
8623761560100710555130146124085948937/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
2037333462719732339285662571439515351/7488263437256673451012859164881321984 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
15472475823554014562972582800782760439/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
8527295332680366187279031898657630431/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
542206704240538027990335475541396079/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
682218527184551014724387575732211453/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
19776027807024711607334254930182585041/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
935142024702268649183761856845193905/3744131718628336725506429582440660992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
6834331545363906160742472931567672703/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
997485672979643668087748944533329537/4254695134804928097166397252773478400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
23920518994529206248990635532506496439/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
1354991464102355993844557147183893507/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
164864148670448700794802178437401537/975034301726129355600632703760588800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
10894466167237245883161052219632871493/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
234066696585619271650364609374848517/1063673783701232024291599313193369600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
31945800269270744908221412545736864697/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
4056918207050128217686761941655040189/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
1486630799878149207362074856251996877/4680164648285420906883036978050826240 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
64894181139631891806539569718287108867/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
35782639747471953830532556344793422139/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
2274870500509957581574176774103903931/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
2642462516903874754857475699330794087/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
10321967945353699248938169421802209189/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
342273832523779097437368590680856191/2600091471269678281601687210028236800 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
306612002379961453128380486714098205/1248043906209445575168809860813553664 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
1821057190017816293351477961201181823/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
10343004871693660109701029510932370701/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
11113591944538029303823439520601045333/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
444870318491152066550309818584567143/5200182942539356563203374420056473600 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
38049028250075280827194853684688906497/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
9567695752055430263605890419664865307/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
9094919099234754712070031933951788117/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
84563361656565612036111963514354729/945487807734428466036977167282995200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
64588489526171910403581848456350443353/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
57140687035141194629571243778939/239971524805692504070298773422080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
60579104072961934401491341109847826849/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
30860333757177191413259085724004473019/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
6928125448788715382597904259829937469/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
16551176706597963980764238432010096059/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
25410303813941352583230935391894402877/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
8148113201881803648279584665428909103/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
14036931090959983926816048944948434583/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
4777303145833455437231817592969316701/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
5667332925946248828256564919021506841/23400823241427104534415184890254131200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
11004594719804160938039748444513505517/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
791932471884505397747906875731663329/8509390269609856194332794505546956800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
1291074800591615460622832950368812717/4254695134804928097166397252773478400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
3179182742843589924885502594612581623/12480439062094455751688098608135536640 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
1286254305021870113088171248258333007/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
5752192793367174644187822615051576067/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
721594872942288282846188199978735361/3744131718628336725506429582440660992 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
15804514727589710558641770066820250719/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
786376585675444938044529079478239451/3900137206904517422402530815042355200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
790781624729557653393630362496840887/4160146354031485250562699536045178880 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
11259357708170328140894240226363516601/46801646482854209068830369780508262400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
6211202176746209137323738565592032621/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
316465721164577131635113006696035793/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
4891298041704975078170362760017261191/20800731770157426252813497680225894400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
26804637513337414984734865050522850477/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
229789164006183843959091301087037681/950287238230542316118383142751436800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
1801921085866758865156983142581017/11878590477881778951479789284392960 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
883272336136272918051488967002441801/3120109765523613937922024652033884160 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
203552739826178574105925044490967501/1040036588507871312640674884011294720 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
22484029579488668018685451040031449443/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
36065700187068705892041479475976361303/187206585931416836275321479122033049600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
572596452544518243793991569016408387/2925102905178388066801898111281766400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
14885800876103614250581804256896210081/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
94322862582041303016010186307479569/416014635403148525056269953604517888 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
2308449150783742311896760030372757447/10400365885078713126406748840112947200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
1871485998299029194659868619153665233/15600548827618069689610123260169420800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
234161177406162736269679793657455631/1300045735634839140800843605014118400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
21726152861528403481357280253728018611/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
334494280802770849372185199539918853/1950068603452258711201265407521177600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
753607217104578483767660455669087751/5850205810356776133603796222563532800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
2590857401656951802713689845456674369/11700411620713552267207592445127065600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
831525867650146243210806670186132339/4254695134804928097166397252773478400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
14138267558182570486083664531384660349/62402195310472278758440493040677683200 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
5600184704160397232979233403435757751/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
21030062058312266510681652869880530099/93603292965708418137660739561016524800 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
273089495444656263582069395588582417/1560054882761806968961012326016942080 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
3755881083149104682319988807309123001/18720658593141683627532147912203304960 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
4074696614850626676374277061140830999/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
1538023890102213918022804769841963773/7800274413809034844805061630084710400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
6589458425540903588052754336091970557/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
240364989667504745541713554747517343/1300045735634839140800843605014118400 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
4520145920374690195649063660194808891/31201097655236139379220246520338841600 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
0 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
118051511210255422712051012536346403/650022867817419570400421802507059200 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
-1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
7405492456434740873530825900195/131984338643130877238664325382144 scaled square of 
-1/5 	 (1-dim cube with (0,) type and [0] marked points)
1 	 (1-dim cube with (0,) type and [0, 1] marked points)

0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
15343272778833245182256417392619613/130004573563483914080084360501411840 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)
11110092019101908990695786372232/5114424259611081727418805797539871 	 (2-dim cube with (1,) type and [0] marked points)
7368656846194161494656683542786952/5114424259611081727418805797539871 	 (2-dim cube with (3,) type and [0] marked points)
7024343881873833869297636814330148/76716363894166225911282086963098065 	 (2-dim cube with (2,) type and [0, 1] marked points)
-312491362564884853029019614057700841/230149091682498677733846260889294195 	 (2-dim cube with (1,) type and [0, 3] marked points)
507830365482359039375329533208640/5114424259611081727418805797539871 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

10435273029249825806215273927859451252446865384787574808021538113109/831123181116844532641217606978481744292500962163507511330867739340800 scaled square of 
1 	 (2-dim cube with (1,) type and [0] marked points)
3165435891373399963270340777745278140263317459573678935112107539412/10435273029249825806215273927859451252446865384787574808021538113109 	 (2-dim cube with (3,) type and [0] marked points)
-8014998832740189361049021814686926477640999449200395777728036635700/10435273029249825806215273927859451252446865384787574808021538113109 	 (2-dim cube with (2,) type and [0, 1] marked points)
-32041966234265724429303733637554508335032097559896865546854294259860/31305819087749477418645821783578353757340596154362724424064614339327 	 (2-dim cube with (1,) type and [0, 3] marked points)
-8137594973433946749306818199071578176832545572156844426326849583800/10435273029249825806215273927859451252446865384787574808021538113109 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

1112684758130543186965971807007289306306536952311360158101606527280087795459893952498133417061559285113/3391583050465371513193569823447229684604575962674863506122640277040725197507519170644170150410279526400 scaled square of 
1 	 (2-dim cube with (3,) type and [0] marked points)
-164923649213514722363187489173062921716194371054570928225126387550717895467580075759536291341069903602/1112684758130543186965971807007289306306536952311360158101606527280087795459893952498133417061559285113 	 (2-dim cube with (2,) type and [0, 1] marked points)
-631840739278018976401856211889484256393561720837859486584320093152913266661542584492398083813659587674/1112684758130543186965971807007289306306536952311360158101606527280087795459893952498133417061559285113 	 (2-dim cube with (1,) type and [0, 3] marked points)
-820769743404125279285804261814035433920706157799333988860653529302379112421045620992963973900430800/1112684758130543186965971807007289306306536952311360158101606527280087795459893952498133417061559285113 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

5756620126579113113018613857939215505430390990681699663799673037964663635874879040432575431875937870814790408808084394008277141670071067/246569501405709388514012685566238566377309707886715261330627072511652529332676967024955227619487650316105310501928809284072671189080576000 scaled square of 
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
-2/3 	 (2-dim cube with (1,) type and [0, 3] marked points)
3892094203888106182978147138600170441880767586983262537350964961504209885631848094208176172676725821769475885490066260977621791244234900/5756620126579113113018613857939215505430390990681699663799673037964663635874879040432575431875937870814790408808084394008277141670071067 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 3] marked points)

1318619024423160489169122135959900572172759652895363766633886732357030327876688459110446306921772791808209530296315407834782668875443482383/5894779009617011827731060590529756677560720374458060455730865190875815563135876137402957242240960379714345378619478419464475793070152772608 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
36723351450107277232695616331139409/325011433908709785200210901253529600 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)
-51797770909742778417248121145534754/36723351450107277232695616331139409 	 (2-dim cube with (0,) type and [0, 1] marked points)
12608654168082069283726712998916438/36723351450107277232695616331139409 	 (2-dim cube with (0,) type and [0, 3] marked points)
3808727741117692795314971499064800/36723351450107277232695616331139409 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-1586969892132371998047904791277000/36723351450107277232695616331139409 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
-38385617924876027410375646839793120/36723351450107277232695616331139409 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

244953899866354174360182098916667866731441126619547163819807974020429/5967754556366431492592757064268070726897586057859613481342375454003200 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
-57779285197154320548458460690165106945765349531346018981206938865920/81651299955451391453394032972222622243813708873182387939935991340143 	 (2-dim cube with (0,) type and [0, 3] marked points)
-17915902683033689198881719530598108583226417101831682370364821556400/244953899866354174360182098916667866731441126619547163819807974020429 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-11961324911907940348749664597498414154442072489665228313592702782500/244953899866354174360182098916667866731441126619547163819807974020429 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
50176278402800893692936580630250381748343154238366405318744169587370/81651299955451391453394032972222622243813708873182387939935991340143 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

170136931294100487882723526581886357202314528393894405482872945758679333264323885451495321154408639111/2123008486322514251355821698249524578777938150499584251101893707399842173704216611940001872713033498624 scaled square of 
-1/15 	 (2-dim cube with (0,) type and [0, 3] marked points)
-17669408501387878643016303112815878688628528250213403552299909364712658613656474881916463613853931520/56712310431366829294241175527295452400771509464631468494290981919559777754774628483831773718136213037 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
7626060933944709050163327326588840681844588940218104786936565440757535443631992951346114703145008080/56712310431366829294241175527295452400771509464631468494290981919559777754774628483831773718136213037 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

130067577520052184269570821547800175635449844106309387746778024355880776679314660625169650110045591939/1613150163381100922147304548331959534955278491438406214948721263489700345024700543540103785760318948608 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
-20732853577195959517259003953904144069730178114177587663820892833372364437519204200014913780285175237/780405465120313105617424929286801053812699064637856326480668146135284660075887963751017900660273551634 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)

215557636364467725757718536145077224269541978397724743654114383331533976730665345596528950633831815254853/1198702794424800930228364691384526418656305763283747317474306272463797237876563912321563495414180175309824 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
48789357358792194746553072680092313/650022867817419570400421802507059200 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
2504228100539804935040571884086624/48789357358792194746553072680092313 	 (2-dim cube with (1, 3) type and [0] marked points)
2504228100539804935040571884086624/48789357358792194746553072680092313 	 (2-dim cube with (3, 1) type and [0] marked points)
-58806269760951414486715360216438809/48789357358792194746553072680092313 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

1532724014351347024217538834562652933832332663726511533688473049973927/991068687166594550584791894907039826502317966824885852766171567372800 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-5087698051599733651787040832632375362167916019035681414447745884324819/6130896057405388096870155338250611735329330654906046134753892199895708 	 (2-dim cube with (3, 1) type and [0] marked points)
-1043198005805654445083114505618236373161414635870364720306146315570889/3065448028702694048435077669125305867664665327453023067376946099947854 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

21806572051420781354528439513975977908351647883817168202649211697042100070983613850455943786776151659421/11321655220241935719855580124492688419141660861004556661420778975493906549447056385377682912474925516800 scaled square of 
-1/2 	 (2-dim cube with (3, 1) type and [0] marked points)
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
1410283934383065703837080572441967737/975034301726129355600632703760588800 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)
-1417746405341915202589845930031092028/1410283934383065703837080572441967737 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-467607154474738735028105071617614482/1410283934383065703837080572441967737 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
-329454949606680426794745034669105200/1410283934383065703837080572441967737 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

10040058210776539977813459148098065938548507817780007966433033292842267/11458960093306424160544677907167464775788512538798554463417103514362880 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-1/3 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
1009028045935590064202885250658627766142723638616953262374601889248430/10040058210776539977813459148098065938548507817780007966433033292842267 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

121804281688889581567162776800823358910515638738730511729819615406446663/642563725489698558580061385478276220067104500337920509851714130741905088 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
1770037835631192018340695685968897/26000914712696782816016872100282368 scaled square of 
-1/5 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
-253915182741179519687664766604320/1770037835631192018340695685968897 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-253915182741179519687664766604320/1770037835631192018340695685968897 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

183314820913863366728896399360690985/1812518743686340626780872382432150528 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
9851113022006548931508222135739079/183314820913863366728896399360690985 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)

591570672678601616709989153332817071/5866074269243627735324684779542111520 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
81856887382132932890868736595213657/650022867817419570400421802507059200 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
-10791395266500129586725752580683600/81856887382132932890868736595213657 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
-10791395266500129586725752580683600/81856887382132932890868736595213657 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-10791395266500129586725752580683600/81856887382132932890868736595213657 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-10791395266500129586725752580683600/81856887382132932890868736595213657 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
5713091611676539192972457248597200/81856887382132932890868736595213657 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
5713091611676539192972457248597200/81856887382132932890868736595213657 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
5713091611676539192972457248597200/81856887382132932890868736595213657 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
5713091611676539192972457248597200/81856887382132932890868736595213657 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
8867491452949659998127133964106308/81856887382132932890868736595213657 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
8867491452949659998127133964106308/81856887382132932890868736595213657 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
6347879568529487992191619165108000/81856887382132932890868736595213657 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
6347879568529487992191619165108000/81856887382132932890868736595213657 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
6347879568529487992191619165108000/81856887382132932890868736595213657 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
6347879568529487992191619165108000/81856887382132932890868736595213657 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-117326853193931572883377272451638889/81856887382132932890868736595213657 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

15123784220928356247618115949433332659/83821452679304123280249586273498784768 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
-180391385630675156961222727178756514/1374889474629850567965283268130302969 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
6938095482715062958531242289911966959/15123784220928356247618115949433332659 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
2435966676697751649533461777175215824/15123784220928356247618115949433332659 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1652403417659026891207037768535211883/15123784220928356247618115949433332659 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
1979830967187558622770512714916066511/15123784220928356247618115949433332659 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
87569978993809472083841193843810857/889634365936962132212830349966666627 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1816117192423292756988775241725639197/15123784220928356247618115949433332659 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-3450955690113704827230063132799593672/15123784220928356247618115949433332659 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-4269524563935034156138750498751730242/15123784220928356247618115949433332659 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
517198389575665960321601208782904285/15123784220928356247618115949433332659 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
517198389575665960321601208782904285/15123784220928356247618115949433332659 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
599055276957798893212469945378117942/15123784220928356247618115949433332659 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
435341502193533027430732472187690628/15123784220928356247618115949433332659 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
15440960508097477966737627263102647828/15123784220928356247618115949433332659 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

99878263333870343202016132321269058179/351971705505241745399112516641357560064 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
-93658059667709296934212852465042314695/399513053335481372808064529285076232716 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
121902287961899062579226353513495763951/399513053335481372808064529285076232716 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
36895222834040913204794850674690237653/399513053335481372808064529285076232716 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
6310695776223739680238048042558134247/99878263333870343202016132321269058179 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
10164777121667278648692063756180908383/99878263333870343202016132321269058179 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
29006668757523160110925596520265932867/399513053335481372808064529285076232716 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-39658526429229448698512016102247654729/199756526667740686404032264642538116358 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-5614339330705595273915285566248320409/33292754444623447734005377440423019393 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
3275589800645884415370140988958393805/133171017778493790936021509761692077572 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
2800414719141875953518926558751371096/99878263333870343202016132321269058179 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
7257381838308627267141079157793331991/399513053335481372808064529285076232716 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
5510633745468414328557241753913363935/199756526667740686404032264642538116358 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
73344562413463020342003729499737577183/99878263333870343202016132321269058179 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1049906213901872755206030501921192532794209/4500115032770862183310038857867098685313024 scaled square of 
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-10740350044954664733748618144454816106107/149986601985981822172290071703027504684887 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
66872473419546188118136646052922183201313/1049906213901872755206030501921192532794209 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
89628564577353015479028405064659426118568/1049906213901872755206030501921192532794209 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
60541035236161013689609319214584121390032/1049906213901872755206030501921192532794209 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
83297126393967841050501078226321364307287/1049906213901872755206030501921192532794209 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-203657949033823824166576095327071448244450/1049906213901872755206030501921192532794209 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-130600243565216330118376690850943120612180/1049906213901872755206030501921192532794209 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
26786747863368752853012434156391679578951/1049906213901872755206030501921192532794209 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
298633791013115710543319307491829170632/21426657426568831738898581671861072097841 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
22845382246853496282804862153799219913955/1049906213901872755206030501921192532794209 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
25303231236848912056054954959732835222426/1049906213901872755206030501921192532794209 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
95502340742582901224272224622289876816180/149986601985981822172290071703027504684887 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

203134053306532382340921568325887102000677/1371306075300405231289509226999108614261824 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
10087141968015900948756533553433557458576/129267124831429697853313725298291792182249 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
17298179055600723585019345087124566660735/258534249662859395706627450596583584364498 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
22532577370279594095037273616205916716445/258534249662859395706627450596583584364498 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
9828236244924257891271775798231684230014/129267124831429697853313725298291792182249 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-240954636934867090536925899770840486219/1733542667657088297941421491351672921676 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-353522342626885811182472749858611455159/1733542667657088297941421491351672921676 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
15975314426995121976355500198940569617475/947958915430484450924300652187473142669826 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
3618527252857411094571491920176333876627/135422702204354921560614378883924734667118 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
24380369785332519784556331672160801964995/947958915430484450924300652187473142669826 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
21423591382488828055599967743188684514171/947958915430484450924300652187473142669826 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3860240127024369491684406815775661957/5628385284600936032277342504388548447 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

65641227027492220399059025736313441740685077/132369535827384010601793254705450795194622976 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
13048576190444561344037695176313550724648170/65641227027492220399059025736313441740685077 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
38488601885961846764065701706367074666214267/65641227027492220399059025736313441740685077 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
39412540729126082620316253419859985613628446/65641227027492220399059025736313441740685077 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-703751129928725742402455646357153720724355/65641227027492220399059025736313441740685077 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-703751129928725742402455646357153720724355/65641227027492220399059025736313441740685077 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
5605535142259211302043021061947782429891401/65641227027492220399059025736313441740685077 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
5601268826213483792530554836329455910168575/65641227027492220399059025736313441740685077 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
5607538847420529235270511795879344753138533/65641227027492220399059025736313441740685077 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
5603272531374801725758045570261018233415707/65641227027492220399059025736313441740685077 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
2815004519714902969609822585428614882897420/65641227027492220399059025736313441740685077 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

44935320025395788161317433380835561797999348821/67216616476152033688636442353984964342461518848 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
3208176882659448954837650253865122090151320448/44935320025395788161317433380835561797999348821 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
15565918375829409474513041176873109007502705011/44935320025395788161317433380835561797999348821 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-9236222429950027088470442730640505256871815/1449526452432122198752175270349534251548366091 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-9236222429950027088470442730640505256871815/1449526452432122198752175270349534251548366091 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
2278525217453982346041814351275138293806141758/44935320025395788161317433380835561797999348821 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
2283731701152998172130794549165547377822250439/44935320025395788161317433380835561797999348821 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
2276599543529596223660175042179402471564333605/44935320025395788161317433380835561797999348821 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
2281806027228612049749155240069811555580442286/44935320025395788161317433380835561797999348821 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
36944889719800108353881770922562021027487260/1449526452432122198752175270349534251548366091 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

2957609203938325768941740817006580708665328595741/5751720963250660884648631472746951910143916649088 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-532262603432948104432229044413976062211259078431/2957609203938325768941740817006580708665328595741 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-43599977035568404170568420370022389996174044495/11830436815753303075766963268026322834661314382964 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-43599977035568404170568420370022389996174044495/11830436815753303075766963268026322834661314382964 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
695321325810568717334349892267765725102050587857/23660873631506606151533926536052645669322628765928 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
346333549906986436568883032742132868163114237237/11830436815753303075766963268026322834661314382964 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
348093409259730129848762618847021247709906407615/11830436815753303075766963268026322834661314382964 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
693532592522864415500941410910542506643990701847/23660873631506606151533926536052645669322628765928 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
43599977035568404170568420370022389996174044495/2957609203938325768941740817006580708665328595741 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

10422407676054916867192621629492498263904492101115/47321747263013212303067853072105291338645257531856 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
-6128367918567734074127710596570328913/1363616892350108513323278408489171879176 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-6128367918567734074127710596570328913/1363616892350108513323278408489171879176 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
57652128757372864306793414229895455666930396531/1611193457167909853865526049003671229202626798240 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
28878622861150672788998200813580429699216975973/805596728583954926932763024501835614601313399120 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
28786133840905911241446407801426641005047014803/805596728583954926932763024501835614601313399120 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
57677384646740303754095803000118685741597585021/1611193457167909853865526049003671229202626798240 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
6128367918567734074127710596570328913/340904223087527128330819602122292969794 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

660815150508489931026518146764780308791916234654108417710355986805762509/2423701226870259869331884130126175684179965802322533385926644639877482240 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
-13579811642477650953962572212943094572087680236773899808576876811615031369/26432606020339597241060725870591212351676649386164336708414239472230500360 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
5180981700131515324912859224190243655964799267775683924128558225739005/1321630301016979862053036293529560617583832469308216835420711973611525018 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
2283101794304005954190920768481310991413309003520231701065059774411015/660815150508489931026518146764780308791916234654108417710355986805762509 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
2283101794304005954190920768481310991413309003520231701065059774411015/660815150508489931026518146764780308791916234654108417710355986805762509 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
5180981700131515324912859224190243655964799267775683924128558225739005/1321630301016979862053036293529560617583832469308216835420711973611525018 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-12852794377861946287098153657648117779588969149390436899837362660615468991/13216303010169798620530362935295606175838324693082168354207119736115250180 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

39183140581941564145184203421115148056985389503265148198759008011664354956652502049909508033375789360822731/48811927185310041960139715141724835126924876383918064395512182833785277867802194991435422298041103545856000 scaled square of 
-1/2 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
-1601232446268917233500287874411219664766930519066473000761305751002021951412203529745069538349113812627550/431014546401357205597026237632266628626839284535916630186349088128307904523177522549004588367133682969050041 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
-1667456464799550772988737293676371542282696420611293442887201884481110594789084803529318406687981737275300/431014546401357205597026237632266628626839284535916630186349088128307904523177522549004588367133682969050041 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
-1667456464799550772988737293676371542282696420611293442887201884481110594789084803529318406687981737275300/431014546401357205597026237632266628626839284535916630186349088128307904523177522549004588367133682969050041 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-1601232446268917233500287874411219664766930519066473000761305751002021951412203529745069538349113812627550/431014546401357205597026237632266628626839284535916630186349088128307904523177522549004588367133682969050041 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

8927543313195760908839956573665917455741641461154992868004424424079969817226847960334513428764580975134418774780666065449/22945624260789250848713015131836157754196532049536411735606536320857525886996092017592557349020387125105346477465566167040 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
256176408524791049167997335422070205028792567118335047063096903594201424091316672465238470976900437144336536831053888134/8927543313195760908839956573665917455741641461154992868004424424079969817226847960334513428764580975134418774780666065449 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
4513469000160581597791678912131252603592412637455842003503714156359607846741275177542322199009346101851718823849657129354/8927543313195760908839956573665917455741641461154992868004424424079969817226847960334513428764580975134418774780666065449 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
4446127383050465932107715734017517270894542691242202532694597163133804894461419219266828857741819641941373589882069283719/8927543313195760908839956573665917455741641461154992868004424424079969817226847960334513428764580975134418774780666065449 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

5250063700506412331252385702720980021235306686914788569430132021951743695897669891262043614797720363615256716010893895877881/9141804352712459170652115531433899474679440856222712696836530610257889092840292311382541751054930918537644825375402051019776 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
23633980650211032003391553094376397659657029840295972210879255408172056494144704858792398249519807834164919117405478290218/5250063700506412331252385702720980021235306686914788569430132021951743695897669891262043614797720363615256716010893895877881 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1747388579203206450505672033422345940717764314033488523180397539977612159486727668309089020045468366035326024587656795917385/5250063700506412331252385702720980021235306686914788569430132021951743695897669891262043614797720363615256716010893895877881 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

2554459812920613047074881079565681294073605284939574470411421301179414786899247741201155426271232731426797898251574375129062409/5376065229318566227202442959586283541744954047400743495096455190478585544599213968652332661552865652342022877195155349378950144 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-471258395955913520979549916893118932408116990490971845994414967285102353958962546628884362293497769741830672359966930369691749/2554459812920613047074881079565681294073605284939574470411421301179414786899247741201155426271232731426797898251574375129062409 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

34786893001998289939683295177481804755509905847301597671545076503826796151028521920902658119722938077747491478207613481029910503/163485428026919235012792389092203602820710738236132766106330963275482546361551855436873947281358894811315065488100760008259994176 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
59/256 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
1/118 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
-79/118 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-79/118 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
3/236 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-2/59 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-2/59 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-25/59 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
279/236 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
279/236 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-71/118 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-5/236 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
1/118 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
1/118 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1/236 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
1/236 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

12271/60416 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
-39/12271 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-39/12271 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
587/24542 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
181/12271 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
181/12271 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-186/12271 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
193/24542 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
193/24542 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
71/12271 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
241/24542 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
235/12271 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
235/12271 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
117/24542 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
235/24542 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

3225336984643027484921382533826603735773/1994107652746888887095893984641030860800 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
-1035621650988043721316360279318096511520/3225336984643027484921382533826603735773 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
23415740758413148831196835195292135000/3225336984643027484921382533826603735773 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
110325988204053288067090536299097912300/3225336984643027484921382533826603735773 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-68832121222425010382931188883494704100/3225336984643027484921382533826603735773 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
560988093359859762873781822412502880500/3225336984643027484921382533826603735773 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-19744545444598243244831909944487967800/3225336984643027484921382533826603735773 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-2722666930364631005189298508976270925934/3225336984643027484921382533826603735773 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-8291951205614278044673658000251211019/3225336984643027484921382533826603735773 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-117506233481006205172258281527230698800/3225336984643027484921382533826603735773 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
14316372790904554268789758703068072400/3225336984643027484921382533826603735773 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
10421631281633286911180590764316059000/3225336984643027484921382533826603735773 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-637485805669573831615843354655970900/3225336984643027484921382533826603735773 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
5210815640816643455590295382158029500/3225336984643027484921382533826603735773 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

69122961457619779637464164435980275754811118111245687707506089177074448309/47648699918982937947542993716994445891304146046713231625551071634637926400 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
23415740758413148831196835195292135000/2189715333654983763605022254508507224253 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-798266454236896445626483346018951797286699847203750573521769639009759300/69122961457619779637464164435980275754811118111245687707506089177074448309 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
2108107475129436735341785349951275969233804512895754684686659151410053900/69122961457619779637464164435980275754811118111245687707506089177074448309 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
186996031119953254291260607470834293500/729905111218327921201674084836169074751 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-239099400378151466750175890283450519302693930323543072199381741982978955214/253450858677939192004035269598594344434307433074567521594188993649272977133 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-78323843049525872691030395105286353966311741508070164193586414153074583160/253450858677939192004035269598594344434307433074567521594188993649272977133 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-921327911734919782741517555583467891/243301703739442640400558028278723024917 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-117506233481006205172258281527230698800/2189715333654983763605022254508507224253 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
358862495009234168396713280290182464038305587486088808186596007602755000/69122961457619779637464164435980275754811118111245687707506089177074448309 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
422044536951980541896023469333013502440925247488251965973735763916229200/69122961457619779637464164435980275754811118111245687707506089177074448309 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-212495268556524610538614451551990300/729905111218327921201674084836169074751 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
1736938546938881151863431794052676500/729905111218327921201674084836169074751 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

474261067737163378836075448251015523211197/2242268501662703373931542788616711397635072 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
3505582734021051299609202445985387505391/948522135474326757672150896502031046422394 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
3505582734021051299609202445985387505391/948522135474326757672150896502031046422394 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-14921744266623769524948095854500758777574/474261067737163378836075448251015523211197 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
10832739301384224700053477114593981470203/948522135474326757672150896502031046422394 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
10832739301384224700053477114593981470203/948522135474326757672150896502031046422394 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
4089004965239544824894618739906777307371/474261067737163378836075448251015523211197 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
1336702185427324578676048783399995537617/948522135474326757672150896502031046422394 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
10386840794259273033655160736902439324982/474261067737163378836075448251015523211197 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
10386840794259273033655160736902439324982/474261067737163378836075448251015523211197 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
10884141765423424522155042853195594085844/474261067737163378836075448251015523211197 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
17002818276741050622132621170818545267741/948522135474326757672150896502031046422394 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

25543274802731469565140884747166444240340429145623670030566603073189964025256403/61321405386806066118074209527626512879447092097379734690217043742345481484455936 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-95044791825455458693173705404442822188058189475357592747497357908286266616045/25543274802731469565140884747166444240340429145623670030566603073189964025256403 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
64335660317059963954044100942635666378554358690201968203454831133997926255284/8514424934243823188380294915722148080113476381874556676855534357729988008418801 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-4882911849220591992580829652037120287601677306278548353892830308869770723471269/280976022830046165216549732218830886643744720601860370336232633805089604277820433 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
207977219641131014591691950301526977657221197439116717578640157088615522551105/93658674276682055072183244072943628881248240200620123445410877935029868092606811 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
194173036348565467120208951820505669467065443380412113676627310016544780853962/25543274802731469565140884747166444240340429145623670030566603073189964025256403 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-3432432895539880763501167520811018812273468862280049571690846080291166296969/25543274802731469565140884747166444240340429145623670030566603073189964025256403 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
468839762506418313481730589857615106051742050618119019738475439838809375786512/25543274802731469565140884747166444240340429145623670030566603073189964025256403 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
354107225284266718197660349197807574355555745462881789532976034925274546596584/25543274802731469565140884747166444240340429145623670030566603073189964025256403 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-59458654632380649843913217274661541969125557783400255323680452809045953933606/25543274802731469565140884747166444240340429145623670030566603073189964025256403 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1208288200090291378130581918114004282579174888999173128143354516314648259023/8514424934243823188380294915722148080113476381874556676855534357729988008418801 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

340474834205693310665543764264847097211873238920252585027117120377598484084681933/817384793687407026084508311909326215690893732659957440978131298342078848808204896 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
3057090847810205151830883751711476904151742/403081539724142192139663468564571597612336043 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
129192394412777736380853330148242734254435335502543145822002911383610764644673155/59923570820202022677135702510613089109289690049964454964772613186457333198904020208 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-1040894669065486292627401185574150478353902076784694089354960591102626715646428019/59923570820202022677135702510613089109289690049964454964772613186457333198904020208 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
3075560321120545235466708572489789509085677/403081539724142192139663468564571597612336043 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-108734504202538316969930481913763554871473/806163079448284384279326937129143195224672086 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
75893317664593543163353652335025129115979036421219773270544839140064808818784989/5447597347291092970648700228237553555389971822724041360433873926041575745354910928 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
100271540391486381697105594751068896818241400772933430792384533801884168088046947/5447597347291092970648700228237553555389971822724041360433873926041575745354910928 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-941782043343482192284837212177532722536651/403081539724142192139663468564571597612336043 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-114830461980463854791559985026275565733173/806163079448284384279326937129143195224672086 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

35530701112889592652688755954484281090616281906667660203077877616539716224561581/131006109207874017943968889131415049736793852090782097539044414197821255047372800 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-10725387385254712538349337276192845644600192643410448083257868473231486707094454/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-10725387385254712538349337276192845644600192643410448083257868473231486707094454/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-14079926342380167575990081402098589801415896619846764036562140670076742810372673/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-2962917839257643907453414295305844942878747258229947112175112535736584098219600/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
89346055151453198008188601437746959394895524436226079603309667524952693645000/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
89346055151453198008188601437746959394895524436226079603309667524952693645000/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-923958775931668724015918155605153422425346161033116129204002931355607202769200/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-869202756395836168754796172237174728730310299939903487184624765679621836407200/35530701112889592652688755954484281090616281906667660203077877616539716224561581 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751/107296908857305343894761651080008726067024020657087857168435609508691040029596201351703101896214009893546896212295365330317754089898085729965214293401600 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-40002601279063936933843493321964488302207955322369195167139845665467828373265063693675519582674024671594454757034000035216459838774647399804522588347315/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-12140984432387359332255807435574747058881450059711920445662193450642473309373371978819246202751755225402584959096686588808217481784613832605757078875436/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
139179408333791948908033120671985987919497473318356896246519282296047948414158309046933113889507998450418711817842662831214763855049069363733868084600/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
964481730978130918138655248717183570174304576558553102294340081641124901504851618052362022399382057882107040734156670046135180524573514840856952845425/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-1211708985050649248574688473577618044381094919648349519243077681541983538488106027672825079347729918720613530271175444638737757406733651233575907942625/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-89266742705763511633829979643207741077660503184053390351097651344122652990745090886564891753893874754350817999876846504739619343350822296585786170000/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
5995059380814645005762647174322159689700289365265850400348352181857638689811204305716626035018618986561136355128090058129866420632186586866942801800/52143585711451296266099300757539235361089405382081115612802039116110301682638435672494765785425779896997039716130686624024677320559261232410279667222751 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

423596841670416165736413956798452067485948464619372957154165269893485351328581111713496563815887855357973982451067404697638661810752121833669218012029878494252812583055714324680114360107/2118407695152562110071772102165567911188674387543826121739703352252763583922493409006562074645538484333073046864055851813489775026301987548268601616871505918716797337958423165971021491200 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
1248271188141918142293553935185439342128297067758804278332775884321520502065190951850705207067187728143640080050/108889966152766698414577666952589929492692476816910230095605072970280268330511385126126963834576225622264387879133 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-600957552125777538971945740294555862413485095551766325920268606802379325414167446960386786799532208445792495337992085077879931790550071974083492410106916930947712057910021556774125625/27328828494865559079768642374093681773286997717378900461559049670547442021198781400870746052637926152127353706520477722428300761984007860236723742711605064145342747293917053205168668394 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
44459743943031516791162118775903174045408692294382194324763693810581762948851823140813547273280565172542737605446903382824062415495738708875627807055740820029261722414599991884531825/27328828494865559079768642374093681773286997717378900461559049670547442021198781400870746052637926152127353706520477722428300761984007860236723742711605064145342747293917053205168668394 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-2401844589933379969361240723691829745578268419599950974454091849394912784285285643991987766323865383798441592500/326669898458300095243733000857769788478077430450730690286815218910840804991534155378380891503728676866793163637399 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
161305324958489033601015478188481077873291221590223461210492754756610137259237988546936429611120214827114577450/326669898458300095243733000857769788478077430450730690286815218910840804991534155378380891503728676866793163637399 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)

9878264143973481452591916586658110533162184367542541047318226457947271299028199669972913068871962121416272216624403/55751662670216549588263765479726043900258548130258037808949797360783497385221829184577005483303027518599366594116096 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
410015039854863814312149426226573370856189567583166357913040476239316406605926518216172616833664782693702530006649/19756528287946962905183833173316221066324368735085082094636452915894542598056399339945826137743924242832544433248806 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
410015039854863814312149426226573370856189567583166357913040476239316406605926518216172616833664782693702530006649/19756528287946962905183833173316221066324368735085082094636452915894542598056399339945826137743924242832544433248806 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
21033491934805858809723488828751209187899307873718809168699080481632140625227533228603974290604574512384374134044/9878264143973481452591916586658110533162184367542541047318226457947271299028199669972913068871962121416272216624403 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-15492033757479617378309588951096689265790195090571963748532272769044229688495644498905257432130639344100119276736/9878264143973481452591916586658110533162184367542541047318226457947271299028199669972913068871962121416272216624403 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

529503502946332424059417747670080274089883298494941464360919412009670787242823735466567422552167873932656566982244865247269567053766523344450003302418633109935815990827310720807381771386261/1269356900656133197556174016591282016052598748274366325705255910093669603451901837972295358110560173734186559741415681426066899485487177111209115155233599203579021311347779106674619618946048 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
9489744179195412772869669367280424027108214307182848851015708138326570232787942382904952194322147784486161625599479282189225969278222148100108935329784804362892073568036020819232970690290/529503502946332424059417747670080274089883298494941464360919412009670787242823735466567422552167873932656566982244865247269567053766523344450003302418633109935815990827310720807381771386261 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
2345679451466801762996691801550639406908183829203537703142126306553005986599288010970906081914439272907715627433706908046511893983772208002530172992150968249792142879762678335185982887167/529503502946332424059417747670080274089883298494941464360919412009670787242823735466567422552167873932656566982244865247269567053766523344450003302418633109935815990827310720807381771386261 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
2310922669856724469716679183994602653224428989019914967862474765448596672442772616394640498646536962571732632995443745816071117463037340066308126660930022777926073891469634396921215473984/529503502946332424059417747670080274089883298494941464360919412009670787242823735466567422552167873932656566982244865247269567053766523344450003302418633109935815990827310720807381771386261 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

226107186989570913903897002977751447066977894413626772265467413861461848518595834186636627850602149593790717580355067934502776421616691261902841200394085562667749783326409287387240792788751823/542211587017044402236843773614162200668040497658820059505581477897902886136651505117765040693419902907040324589818742013204036663056919904716803381676680304574275574607166178106758933899531264 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
56077256906225883747609485337797923991174479202862637451132602522054573079666165103464689330973490469610435189748389/12885504356052844238770854459335124469667593852044626545095919426902123985351421897548285054573405706893526765538283517 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
55246339889681657663736737293964381888900753250003150971664763787401026237730822091457792927573222005777735120763328/12885504356052844238770854459335124469667593852044626545095919426902123985351421897548285054573405706893526765538283517 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1344309271425705814480060744715950317521491519093301624544001717585648322382128117209966972519946874452582315668250961455/6597378230299056250250677483179583728469808052246848791089110746573887480499928011544721947941583721929485703955601160704 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
6976180675680087802813673504586995066428028232221051438308706993108154072992695417951563897412269945361197799494419117/537723708570282325792024297886380127008596607637320649817600687034259328952851246883986789007978749781032926267300384582 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

112210318684883351964332888650465828768006317607223849658595361890684558957452748785488752055199108760694205519999190306373/550629077575969101611032881035653250056802926220616345413223103523081552847719676809202471944170239775777716497715593811968 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
27/128 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
1/54 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
1/54 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-1/216 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-1/216 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-5/54 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
1/36 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
1/36 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
1/54 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
1/54 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
1/9 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
1/72 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1/72 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
5/216 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
5/216 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
1/72 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2767/6912 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
40/2767 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
541/22136 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-323/22136 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
469/11068 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
60/2767 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
93/5534 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
79/11068 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
133/11068 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-687/11068 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
537/22136 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
321/22136 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-167/22136 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-275/22136 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-165/22136 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

283507/708352 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
-33903/2268056 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
55921/2268056 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
67/1604 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
9353/567014 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
6080/283507 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
13513/1134028 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
7899/1134028 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-687/11228 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
32101/2268056 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
54557/2268056 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-27935/2268056 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-16707/2268056 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-165/22456 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

3697992311985087789262761061106084444193/5758938537072286567047261998855276019200 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
-3114877701984240178644260992566089603507/3697992311985087789262761061106084444193 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
2199074186744358582273342528324982357865/14791969247940351157051044244424337776772 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
5126745910780931048993707625840130425/3697992311985087789262761061106084444193 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-13139832987124916978736993288435086525/1232664103995029263087587020368694814731 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-28082305074722995310056601629281717350/1232664103995029263087587020368694814731 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
27786890629302554262619984152385503800/3697992311985087789262761061106084444193 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-6863991066751139467221343076644941083353/14791969247940351157051044244424337776772 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
81416673444292810399551220285461968325/4930656415980117052350348081474779258924 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-112359491749584406236089170301020478175/4930656415980117052350348081474779258924 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1237795532365785839970516150054825271475/14791969247940351157051044244424337776772 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1684883593696348455078763396239223766425/14791969247940351157051044244424337776772 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-357974187166954767425164175685045257375/29583938495880702314102088488848675553544 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

70063244314641153321337688201022046448803888031666709992058034012546873/375590557469268205160966377439042505963533545941219643242739342061085504 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
21773011749944144378943985428960221365/23093647920825647945287131427326528344 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-4578504854562235680450035368240968022765410645318412896822040662178925/140126488629282306642675376402044092897607776063333419984116068025093746 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-3662281755815844295748613516194765110468818466564436503160932050796725/140126488629282306642675376402044092897607776063333419984116068025093746 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-11263434749165929998469025559011895007108341316195533436986023635529517/280252977258564613285350752804088185795215552126666839968232136050187492 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-15872036935860278663517177474804295655960199975328034697101399950781983/280252977258564613285350752804088185795215552126666839968232136050187492 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-67960307591595440269518248283613278053/23093647920825647945287131427326528344 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-2141502096780083026960911027655972648364986924911353451443284877412360/70063244314641153321337688201022046448803888031666709992058034012546873 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-2587652667800128322666866526022416590724683733275717837134405820380585/280252977258564613285350752804088185795215552126666839968232136050187492 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-20943970278485228988798720391413863335329459191440978773391938287330699/140126488629282306642675376402044092897607776063333419984116068025093746 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-11831241802595088602467296926452040132769211958857761952731208578268327/280252977258564613285350752804088185795215552126666839968232136050187492 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-3544298882841136311140239363218269875/46187295841651295890574262854653056688 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

15916734113650133841846813520656131284776028535832550408416342239715363/21323010298097835862142181283984358686175236160092541525203982228531200 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-16343317001688314657571715495286999889566151574779753800463732634700/5305578037883377947282271173552043761592009511944183469472114079905121 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-16343317001688314657571715495286999889566151574779753800463732634700/5305578037883377947282271173552043761592009511944183469472114079905121 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-135195391172362719078998951584728616372214469971389444282058588284325/15916734113650133841846813520656131284776028535832550408416342239715363 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-135195391172362719078998951584728616372214469971389444282058588284325/15916734113650133841846813520656131284776028535832550408416342239715363 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
236124089528044045493052361986699607050129855191706929698350706454975/21222312151533511789129084694208175046368038047776733877888456319620484 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
236124089528044045493052361986699607050129855191706929698350706454975/21222312151533511789129084694208175046368038047776733877888456319620484 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-2370304562554301996209338255289051336145884031049665386078351894778675/63666936454600535367387254082624525139104114143330201633665368958861452 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-2370304562554301996209338255289051336145884031049665386078351894778675/63666936454600535367387254082624525139104114143330201633665368958861452 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-6407574274675275613930316443568676368592343963885966551010416014519225/127333872909201070734774508165249050278208228286660403267330737917722904 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539/263724422127364204610528992837843292279998171123347515949818568038564684822346055081514544686507908802828288 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
2672866483333110229106038003581179588695782157273877085162771135228047459819632398453577874124747306823085/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
1157609291969187703513370196952325850417079426708295349408483642087187500267251908419226389761272491232961/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
2151687093866271733961441306865532343129484632589261691611134823730804330104184201522296228003693377149147/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
2427532548707081850928777652891418484504514702470739932294667471933445040888379463716655160506778347675028/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
1445975049549787149001765500012509691434222078467235683641454824280685110037540107610681346183496491956104/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
1780817705796787140495180734042097336877651175564889959043017025016965574332026138599386753610264864806951/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
971975341242255765902993141684985736491300076907942033051637074393252518714311362054890921240149428264765/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
630001726477699214852649196469920327112132055067549342174895071534755064884653502388164313062837165175225/110310111514759945369272214853010657605449551583918467492112773962494962624060374113215420105901694615348539 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

5902489340197884423411161162218403197799302274670307299108873202614872799086895613383908203289660967469131201/14119694273889273007266843501185364173497542602741563838990435067199355215879727886491573773555416910764612992 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
151598219619769521613132717212679111608386687093868766861331849607684458734719682425721576965982708483255459/7869985786930512564548214882957870930399069699560409732145164270153163732115860817845210937719547956625508268 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
78915402721687578554308485795314465113838307221503093895360540391796160028955762108002148530084836770742847/7869985786930512564548214882957870930399069699560409732145164270153163732115860817845210937719547956625508268 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
297070726477747368284937298148237020648579763545473855680966930008240912558031259007123952666240894822128799/23609957360791537693644644648873612791197209098681229196435492810459491196347582453535632813158643869876524804 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
512372880444087163645645396464084536507305895707486196037374917288481766303172336668259797637964814243898823/23609957360791537693644644648873612791197209098681229196435492810459491196347582453535632813158643869876524804 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
198915654387838479298381535952879221151635003183688291028945222435233551266900754259997447600149323045582375/23609957360791537693644644648873612791197209098681229196435492810459491196347582453535632813158643869876524804 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
376333180571815215439346108224061429151714625292047517879399547237235662768840189099062894707639150396396211/23609957360791537693644644648873612791197209098681229196435492810459491196347582453535632813158643869876524804 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
25956973237371136892692203157048635253778836442021527592807170983690475/4655060475106182008355573706944739852014325178280873938248092716725030584 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2460959594130268092513154142423550450465941092192614536409529022371019788001633730371563984439238308622733283189/6044149084362633649573029030111644874546485529262394674287486159477629746264981108105122000168612830688390349824 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
31336408833076855142369129609308033446036348705085431364738181639294766848832008314585217565965465213463104681/2460959594130268092513154142423550450465941092192614536409529022371019788001633730371563984439238308622733283189 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
126861819617529580632476848921643871688894691292455498569659027770053001861500602604107259713467406199833417963/19687676753042144740105233139388403603727528737540916291276232178968158304013069842972511875513906468981866265512 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
387518077793588151602657732055248333033105657031741258246289049156086773396674526600635697891134203076720161011/19687676753042144740105233139388403603727528737540916291276232178968158304013069842972511875513906468981866265512 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-13601286922645985878697755319701515259080500026511169626186572380178338520461550772927472622274818473212993405/19687676753042144740105233139388403603727528737540916291276232178968158304013069842972511875513906468981866265512 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
261436770239317738568907354334119254903169684062062087190937349866083785048404002656882758793014846383545107787/19687676753042144740105233139388403603727528737540916291276232178968158304013069842972511875513906468981866265512 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
78705679778087983993796483811247203390572224709229816897939615977297985243414696707786157002470673444208191485/39375353506084289480210466278776807207455057475081832582552464357936316608026139685945023751027812937963732531024 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

128236998925699272975143808961754465191477898786827763696597936555845714371845981947169694998537566398478044493245/315002828048674315841683730230214457659640459800654660660419714863490532864209117487560190008222503503709860248192 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
40224169958787610908522819753239729423047272310189125366669914167916361397118772245211241987148818914741631297019/2051791982811188367602300943388071443063646380589244219145566984893531429949535711154715119976601062375648711891920 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
12708976243173328877406443737131799795685788468787330978015362430789533339101711975317250664559656770503039718079/2051791982811188367602300943388071443063646380589244219145566984893531429949535711154715119976601062375648711891920 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
27268644903853371051148108526439872631171973234969750203377201641664344176805327280342271068995313400448064935987/2051791982811188367602300943388071443063646380589244219145566984893531429949535711154715119976601062375648711891920 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1764709119306338103341628083092141178369709670012179073880838001736136099946436473781628269415365600901208687273/2051791982811188367602300943388071443063646380589244219145566984893531429949535711154715119976601062375648711891920 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
1551801612779609771451305075223911259364191791043581832839339738317127231/786230212168131092575599523198895208277978562644848939002755709568160848032 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)

3453000950351066900731617887313373502956147695199034243739621546132085758674765315319498643577953031843863697117775847/8404139961594627553699024664117540630788695574893544321620242370123904737073298272889713131424157951490657123909304320 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
28146795943485984301502140414061660452896870005613837858736787525668592152507834114926722295445980463244400309205047/3453000950351066900731617887313373502956147695199034243739621546132085758674765315319498643577953031843863697117775847 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
43564699505304491350386928169682652614200045528145056959242075965463614871873641005848333003535861980499124566497231/3453000950351066900731617887313373502956147695199034243739621546132085758674765315319498643577953031843863697117775847 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-14722430132282269111612957985310496789297576028386119287122393601893304739264194653925884809206015741442203813151329/3453000950351066900731617887313373502956147695199034243739621546132085758674765315319498643577953031843863697117775847 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
1329871346841197507830289016818202185817051925183571680777021955070453030401762592110396562404345114744433216037645/6906001900702133801463235774626747005912295390398068487479243092264171517349530630638997287155906063687727394235551694 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

8716105302742540488410543338190355707242270376545238891940066994778310993521281435259887431150716147855558901435603816715/21215237838956955038095060299653366802162571439302866393536234779435534901297758097322999666142943427648698555091614803968 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-38061440230089283076227210819822678012712452020230846704515866064157407202858399074521956784005861094672620860610435184/8716105302742540488410543338190355707242270376545238891940066994778310993521281435259887431150716147855558901435603816715 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
110276777051951518394806665776826712852394957100716117379096287116487672161746007445198916354778272821493060368917315779/8716105302742540488410543338190355707242270376545238891940066994778310993521281435259887431150716147855558901435603816715 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
3821970160508312940325943559087387851804443594970963144973588310806228784315/20009217947677612429972248413785981206709941282546186208383448213398297744320036 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

3535050069214444843222577707762837148479721866283194205335276336940601295841449537020333878334977282375378257708824735576127/8925291830008361460132396378306924244216084865582324625346628602652990457365792189706124729498333335404092315070058308316160 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-54498411316238101819818863248507299553987463404856064762188458961681760214064037154265638237295397384535867292791266507427/3535050069214444843222577707762837148479721866283194205335276336940601295841449537020333878334977282375378257708824735576127 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-1371267758410870256473016489970926817962282951292577864020128828187870367060692765150373600211625578370546909359383817675/3535050069214444843222577707762837148479721866283194205335276336940601295841449537020333878334977282375378257708824735576127 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

179174190780570274116043117191591745583981716183190638952797599875281439953232645555586732190630163848802607047933465291296965/452486408859448939932489946593643155005404398884248858282915371128396965867705540738602736426877092144048416986729566153744256 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-157398255812908843736580999672436149155485233468816203010864144337160702321141/399508233792921923299477229996844957635735254547978110521155547313469877667591524 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

161981442380988790792966044978925058289804946150599007194214655093218838677841170721/818192862807904098917329367033538473237985801314259170347326560897986309463227441152 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
31410682232690634948628157950076561/325011433908709785200210901253529600 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
-1249328657376194858982742447369251/31410682232690634948628157950076561 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
-1249328657376194858982742447369251/31410682232690634948628157950076561 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
11129036501256306725790914924591349/31410682232690634948628157950076561 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
11129036501256306725790914924591349/31410682232690634948628157950076561 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-33182240933740934296831798468486828/31410682232690634948628157950076561 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-9879707843880111866808172477222098/31410682232690634948628157950076561 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
-1586969892132371998047904791277000/31410682232690634948628157950076561 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-1586969892132371998047904791277000/31410682232690634948628157950076561 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1586969892132371998047904791277000/31410682232690634948628157950076561 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1586969892132371998047904791277000/31410682232690634948628157950076561 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-634787956852948799219161916510800/31410682232690634948628157950076561 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

4484538873619797079914450334052804294645094161057154097111143019090677/10208830872497617014993906853981326385590121299276243730611191479705600 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
-778350091338576108760007352418805963476791895943004492098469179810043/1494846291206599026638150111350934764881698053685718032370381006363559 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
-864118285243311108950478505549626106953173120811606760804829071176541/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-864118285243311108950478505549626106953173120811606760804829071176541/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-19939122797846908232409974324182278096855705662648913536349983358800/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-9969561398923454116204987162091139048427852831324456768174991679400/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-9969561398923454116204987162091139048427852831324456768174991679400/1494846291206599026638150111350934764881698053685718032370381006363559 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-19939122797846908232409974324182278096855705662648913536349983358800/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
210626014558723267866735632848567095154186115802463549603038668653733/1494846291206599026638150111350934764881698053685718032370381006363559 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-210626014558723267866735632848567095154186115802463549603038668653733/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
-530369401107577249248190510782084620636732818384315978840177382535200/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
307073756401992896513028410833571059431206819446938389686521918534400/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
81739138156021814018966088487983363457479440974715424272302756962200/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
81739138156021814018966088487983363457479440974715424272302756962200/4484538873619797079914450334052804294645094161057154097111143019090677 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-264352928617890811910158825500566809340882443215969350253709803600/1494846291206599026638150111350934764881698053685718032370381006363559 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

19444856660327269873327116596669736368023150672932825245345551363682301138183834762730248707265298913217/60730267072271687611718856929351110605899044124645007134281385588128665899412512022724953668451195980800 scaled square of 
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
-864118285243311108950478505549626106953173120811606760804829071176541/2149488599604068753634428276796386404214718473228140620815735479660548 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-864118285243311108950478505549626106953173120811606760804829071176541/2149488599604068753634428276796386404214718473228140620815735479660548 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-4984780699461727058102493581045569524213926415662228384087495839700/537372149901017188408607069199096601053679618307035155203933869915137 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-69600386108538670096018409842110396354328409121919400843297704675067207222232391390241766670375162000/6481618886775756624442372198889912122674383557644275081781850454560767046061278254243416235755099637739 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
-151948263474725471397612118818438015580369399873485489353106017168349662660931272334637199498601489400/19444856660327269873327116596669736368023150672932825245345551363682301138183834762730248707265298913217 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-4984780699461727058102493581045569524213926415662228384087495839700/537372149901017188408607069199096601053679618307035155203933869915137 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
210626014558723267866735632848567095154186115802463549603038668653733/716496199868022917878142758932128801404906157742713540271911826553516 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-210626014558723267866735632848567095154186115802463549603038668653733/2149488599604068753634428276796386404214718473228140620815735479660548 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
183914319922948289268496019178675561333486474445453958364344666635792899206181728516733823022784944500/19444856660327269873327116596669736368023150672932825245345551363682301138183834762730248707265298913217 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-2203907263814454344130114630552837724936378280229999995060713401351989379035986148598966398503222912700/19444856660327269873327116596669736368023150672932825245345551363682301138183834762730248707265298913217 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
20434784539005453504741522121995840864369860243678856068075689240550/537372149901017188408607069199096601053679618307035155203933869915137 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
20434784539005453504741522121995840864369860243678856068075689240550/537372149901017188408607069199096601053679618307035155203933869915137 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-66088232154472702977539706375141702335220610803992337563427450900/179124049967005729469535689733032200351226539435678385067977956638379 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653/69860837192774294188576494437859131575438328822504709951635984617699687226285140176185057909789487022080 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-217333176715664343845257362461246098640553797965826710208055055705560729271823609984170970353394975941763/232944322744996827280624337501020420903651037819660152077489858967247984936853079985591345371513012428265 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
708975309699048744961506592511981535408694814139952551601604672382918959873504798912685289506438922480/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
-996611535827667421751786728724813669069780010628228843702008233322639810299472256169957725869280975520/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
1322986574088666564978292188157227809020945751056497853910905318436920117135776538742436775041698085760/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-382600271438049601735001133079567395457529073711683541392707587268638653037200516340206240334021812240/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
23416719043998725153050462559661483394645859780750162804152204892530883497544205002130562527177054729753/232944322744996827280624337501020420903651037819660152077489858967247984936853079985591345371513012428265 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-7805573014666241717683487519887161131548619926916720934717401630843627832514735000710187509059018243251/232944322744996827280624337501020420903651037819660152077489858967247984936853079985591345371513012428265 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
-152315953791807510815269297111861160254329162074974072658545500941166364341400378298431366787188658480/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-152315953791807510815269297111861160254329162074974072658545500941166364341400378298431366787188658480/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-216914031902060951781637203959074508394547469520369471994082331277124562793643149601960831868757672120/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
601767653950762808240743590234587189755120446368357597751651863461543646889385836837707815511587878920/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-24242775441623911197779673693463530609007819954867456582766799878485248576364185369926321237367268320/46588864548999365456124867500204084180730207563932030415497971793449596987370615997118269074302602485653 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1635120976937921667958712273229210810787580612932094555543855475468073749549433772458376062450788800565274043203267409558249334116745073761/18927392089061174475035969652102362839070902192251086204312766762077450362932962361143121226138113517063062226070948895003419738124513536000 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
75552034992931765810547085567037846351300920604918983798200395313162039758593695434870554157882414015264017368953483508115009300842444200/1635120976937921667958712273229210810787580612932094555543855475468073749549433772458376062450788800565274043203267409558249334116745073761 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
106520058405722364137092677429548749093899662708140826321275640372496675908684260440744040227326825107471123676599957760903695223146261700/1635120976937921667958712273229210810787580612932094555543855475468073749549433772458376062450788800565274043203267409558249334116745073761 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
64403546564327150412990672496533921363965373447759120489893307091801570744561092032756099172882426022069459098200752777111082368813069900/1635120976937921667958712273229210810787580612932094555543855475468073749549433772458376062450788800565274043203267409558249334116745073761 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
95371569977117748739536264359044824106564115550980963012968552151136206894651657038629585242326837114276565405847227029899768291116887400/1635120976937921667958712273229210810787580612932094555543855475468073749549433772458376062450788800565274043203267409558249334116745073761 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
3/2 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
-1/2 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
-380789884479518777038173242779652900635822905187435181646363752352915910853500945746078416967971646200/7805573014666241717683487519887161131548619926916720934717401630843627832514735000710187509059018243251 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-380789884479518777038173242779652900635822905187435181646363752352915910853500945746078416967971646200/7805573014666241717683487519887161131548619926916720934717401630843627832514735000710187509059018243251 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
36068944875642039364316742952854247060200693189915677924528050306440846107903839923349724823254003493534834658860676345391043128300419900/545040325645973889319570757743070270262526870977364851847951825156024583183144590819458687483596266855091347734422469852749778038915024587 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
31114061129595543632069448254852502621384894453400183120836011096947304323889349522409967052142897718781697649637240464944853380731809100/545040325645973889319570757743070270262526870977364851847951825156024583183144590819458687483596266855091347734422469852749778038915024587 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-60606938604059777994449184233658826522519549887168641456916999696213121440910463424815803093418170800/7805573014666241717683487519887161131548619926916720934717401630843627832514735000710187509059018243251 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

374128669269046930344169034980901306526232083218835588664046782020464365531769081413152855880524634944608084086850123739457570372864640986469/837181940192215893994860683893355935123241273821232412438454003439653759769310091498688543974803865889420310120072913693823659067773477765632 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
26095645368571939855575685517979491050418202601125223073390167706239333966940412399565742467062175712942369735015337297572771693376370815376/374128669269046930344169034980901306526232083218835588664046782020464365531769081413152855880524634944608084086850123739457570372864640986469 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
383446984866079654887184330422560539447036320999299533628880879600006517409789909913654018554763367555268943607039571455729476406782660535435/748257338538093860688338069961802613052464166437671177328093564040928731063538162826305711761049269889216168173700247478915140745729281972938 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
410104408871691051147748456264028086863519190679864595997951771128445051580982299313082011331087098941788641999214193596706084727407442795611/748257338538093860688338069961802613052464166437671177328093564040928731063538162826305711761049269889216168173700247478915140745729281972938 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
11466787625809765058884019491064136763803723813127878382470086181704340252878148287473812750700993461349228775510425523982918439398371895927/374128669269046930344169034980901306526232083218835588664046782020464365531769081413152855880524634944608084086850123739457570372864640986469 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
11466787625809765058884019491064136763803723813127878382470086181704340252878148287473812750700993461349228775510425523982918439398371895927/374128669269046930344169034980901306526232083218835588664046782020464365531769081413152855880524634944608084086850123739457570372864640986469 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
8118373645152345647242442038821626054945594136884567183961663564063974943342567945447887856509785252759975839375858574146867857498006618205/374128669269046930344169034980901306526232083218835588664046782020464365531769081413152855880524634944608084086850123739457570372864640986469 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
7999456435247229749668506966069584188414014967208195308673054623036129940526220175825333670003118714165900551154496113016159303556359959005/374128669269046930344169034980901306526232083218835588664046782020464365531769081413152855880524634944608084086850123739457570372864640986469 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
676715901332724765833144258167568616655435405609071094249159020409729528571399626707968916675933251768903906165966953102512103908697781031/44015137561064344746372827644811918414850833319863010431064327296525219474325774283900335985944074699365656951394132204642067102689957763114 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

3355933387078060617196939055855214649859057030365661575084697440952656572404533806724993740299054368800595509630782110259024732491192811628239739769618485358993890236967454875979/5198544966562779888678310181646485710949574291088952274035764604596401439112588302521054820996848244007617759575367455741562142331708413852353463131537431709878522707818633508736 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
1169538653175259666246768195484917916487410811973398196037925284148948443562463480172128345084020866650742202456546004425614217055932680221881779808594509555899839558650827301635/26847467096624484937575512446841717198872456242925292600677579527621252579236270453799949922392434950404764077046256882072197859929542493025917918156947882871951121895739639007832 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
8813673987590542527723755238897651897734433243299652600726105769163554395117795841164513707857353457330292677388357597376845066643441965480300317286862249646588487802066276298197/26847467096624484937575512446841717198872456242925292600677579527621252579236270453799949922392434950404764077046256882072197859929542493025917918156947882871951121895739639007832 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
656727329801804527326578400740616775602353028480388368339343468429443623737569370021387237692807796128210854378856034386114918254228869276109675912870731730150528382181920813807/26847467096624484937575512446841717198872456242925292600677579527621252579236270453799949922392434950404764077046256882072197859929542493025917918156947882871951121895739639007832 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
403070854804426961648897279751914888076345616668380224248747662886284449190019392752389109666381295699459019319989913892236552097868617347171113033904735854023621371572243029685/26847467096624484937575512446841717198872456242925292600677579527621252579236270453799949922392434950404764077046256882072197859929542493025917918156947882871951121895739639007832 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
182966531811153704876196489013114534166461291607364047299647899165957566488339074593757178095716219598941074964301803819395576908103865583076678895154253772664631099131779218795/13423733548312242468787756223420858599436228121462646300338789763810626289618135226899974961196217475202382038523128441036098929964771246512958959078473941435975560947869819503916 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
189449170310845420333882391331874689738311668219543038049433973754444852469797613186414476104640139807743081690462454689059879447789501442163782416242473034347201808364868867995/13423733548312242468787756223420858599436228121462646300338789763810626289618135226899974961196217475202382038523128441036098929964771246512958959078473941435975560947869819503916 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
265813304065860120808806032666462344400217119122223411286575419782028352352199440208010211554505824888616608907662056997215049803827028704377858744351672407790299763930312019273/26847467096624484937575512446841717198872456242925292600677579527621252579236270453799949922392434950404764077046256882072197859929542493025917918156947882871951121895739639007832 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573/27491806306943472576077324745565918411645395192755499623093841436284162641137940944691148720529853389214478414895367047241930608567851512858539948192714632060877948821237390344019968 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-2847522980079217083364453446518738788132367923214522840871762474653333235940606366414216795914499842005420567682706053858973357079105875432682647435345198870750743182032357296777101/14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
80835921130595343700026941786030383374296405638682700934796475751238032339907004454369201154165956392367134774289351694663356780938448348153159234309735198041010319716081590317357/14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
255818912605287587539031320609805557977048795369441504283016023950144339333477096033525931972773206226948906411294595219591652932835028605677281459550725448405830701682981346888559/14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
121636568237734517156607769930762902363618268183588845100971070169727511774168367416113076611793397179301260350950757170723861011194329678763419982558648396903878125369013254205770/14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
114966113479628609829426165233574041781793755284500709997871746624053914586217521222634146825492672345927346752566990871046853791002895301937774255162965933817417034990605800030570/14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
84438089237081392060710220599030942066691761528664984215894332496138952996895648354130541200441413400321170354042191099835711744288503732179519778039790376742244314809886077764679/14547133852669660222910599518300324704843098629271809786172281140258701166631687273970204438901505095926537160974182465086388978621115635067492460905714705197088396131421423702388573 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

51857916528580557284659913298106343576293624849451139078609618414266952257494322985848719530189423350605812253682945760993094789179413732548780465660296476889397945469720563713522633/232754141642714563566569592292805195277489578068348956578756498244139218666106996383523271022424081534824594575586919441382223657937850161079879374491435283153414338102742779238217168 scaled square of 
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
13324434421665586985703161919624373295446769700299723554957469399543675949542932465248009569143977006518502870826078571450384991338772950650703626515643441506342036156858035154457/1877209648093413838358729893144121034435968320342122681578628720878441710678527528899501159463870528528717185653681294515587141689752533304933229526164578348937482188949160677412584 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
40692037480562469209481711706587872302765869647054255545061498798329964207186728669693938789948523192570699641214189074035928058637431468100415187070152520236640397807662480125045/1877209648093413838358729893144121034435968320342122681578628720878441710678527528899501159463870528528717185653681294515587141689752533304933229526164578348937482188949160677412584 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
18686386456029060203448389095038462135928051497667524180559552524978005336686355921501772468376719523072345953795613534298929717830647130030503110750091039687891499685208632017965/1877209648093413838358729893144121034435968320342122681578628720878441710678527528899501159463870528528717185653681294515587141689752533304933229526164578348937482188949160677412584 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
19276657077765677884657747976333799751164178237522870129918543681562430764584208425751309855755788816391581153201086800272388264490063254966252778735146414674897140718147273206765/1877209648093413838358729893144121034435968320342122681578628720878441710678527528899501159463870528528717185653681294515587141689752533304933229526164578348937482188949160677412584 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
18305809925414383733495231745346869302838283115517628113281342075808926071374898395310489517684476057319/2536424672443890584943826849348172199881925271494535038024463239120885477057791376645898419248094636438992 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)

186479635020580184007594179692807487894973808832355528751634976496854809897061068967906102525758184360238404762745219081649818186928155075850695333543357641950490302572963118319545887/480565669911913942619834852644894984815607890007583406484128952544881077933703047398272296822750855303351599527342411395990308272576648526062906758698132057327995440370985133417621504 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-8558636565937947192072757837849411472219094875674528264706535958679510652469814030360829729771737607975236501304551597282036839667435925033300520740848651784744875165576281286771651/186479635020580184007594179692807487894973808832355528751634976496854809897061068967906102525758184360238404762745219081649818186928155075850695333543357641950490302572963118319545887 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-556830533511192423892222187125860533828075549121764303660892282518663779501790931412472331081890820020670412374468352353921472854324121481208618552216592037361521531271443957126602/186479635020580184007594179692807487894973808832355528751634976496854809897061068967906102525758184360238404762745219081649818186928155075850695333543357641950490302572963118319545887 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-557994143263732580078276017097912498110522221268754753129847505762889031284514540292986781374825123077257649857931465456587231741716285949139107715370780933882309158549485206290602/186479635020580184007594179692807487894973808832355528751634976496854809897061068967906102525758184360238404762745219081649818186928155075850695333543357641950490302572963118319545887 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
211710941689852749675470043744766636492143160547845302091826834111911654669962949151029487441352556542867857084903723113455313798061045753324385571795821435820957184967551868292089/186479635020580184007594179692807487894973808832355528751634976496854809897061068967906102525758184360238404762745219081649818186928155075850695333543357641950490302572963118319545887 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

18485630548929594891369602344212736381332476250816083465518208873608687343875856169252324028960282920124866241991783080816805101203423301285752628930868442767579738869976268407536591827/47738786565268527105944110001358716901113295061083015360418553983194831333647633655783962246594095196221031619262776084902353455853607699417778005387099556339325517458678558289803747072 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-3513282033614641827717855057884736808361605041271316039683035421347631925389594123714074754188607820112813612632718582690084945202601043995403818139812913970251574656104546144847841/1120341245389672417658763778437135538262574318231277785788982355976284081447021586015292365391532298189385832847986853382836672800207472805197129026113238955610893264847046570153732838 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-3506598012121300619190177198482494891146783457962850307194364937946819205292109971272381093689370025139956195009491010219840661113906501264781411133165548403581800333859838282283841/1120341245389672417658763778437135538262574318231277785788982355976284081447021586015292365391532298189385832847986853382836672800207472805197129026113238955610893264847046570153732838 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
429085416597340040070109873705330882215077297089625463466475057757015804962162209083772497923540937980523/360601606766099290524537872314157950183713981500761405029132001075001694306931673864220354076870663310591252 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

6972643219232976045701022077334559580421466827512045409794394500736210034400165801724493747857990578296572533124567024391618197242863123296424519460819093006943005350498824734088208269/17925459926234758682540220454994168612201189091700444572623717695620545303152345376244677846264516771030173325567789654125386764803319564883154064417811823289774292237552745122459725408 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-333800628315950494264967233249739660559967271024788628184849751103815319620688017198790701623625610507882635118266747430089345910722852856862722399355178082413911390313150367903660105/37187430502575872243738784412450984428914489746730908852236770670593120183467550942530633321909283084248386843331024130088630385295269990914264103791035162703696028535993731915137110768 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-18323568887538038100860324000089246486799319206245457212292722385940368648695554009643566757151742742574855624657919658080146914836152470290227074911857946198773774848385464486124819/55781145753863808365608176618676476643371734620096363278355156005889680275201326413795949982863924626372580264996536195132945577942904986371396155686552744055544042803990597872705666152 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

7405566314092928597661751577475196333265751408607418730015747061980984650527568792155382089328168428223588909937933376589994044640619952219454380723437570814797740897900057287909973528063/19039964417318846588794257619174904027604218750326225332345226583343677533935386082575684260817552939135174063785484354605378757271178235348103221141010003304292366610428790740550200713216 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-5897764105111855497438012591770526753497765969604092939221812189911764855799114109262435107450842637649226/17792987006203125238195083082728947930636909172963375834846710942013419492863276713917628884439329480090893203 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

439819805244083347780699551885751629768994752758464527253944491637411239906186046747786891797916456875444664869/2277502336794000030488970634589305335121524374139312106860379000577717695086499419381456497208234173451634329984 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
199/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
1/199 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
3/199 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
3/199 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
-3/199 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
3/199 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
3/199 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-1/199 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
3/199 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
3/199 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
3/199 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1/199 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

34625/203776 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
793/34625 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
793/34625 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
202/34625 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
594/34625 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
594/34625 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-2189/34625 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-2189/34625 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-398/34625 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-398/34625 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-1591/34625 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-319/6925 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-319/6925 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1197/34625 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-239/6925 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

14780149/35456000 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
376149/14780149 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
104636/14780149 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
342317/14780149 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
273067/14780149 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
112598/14780149 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
77973/14780149 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
140086/14780149 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
209336/14780149 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
76112/14780149 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
316415/14780149 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
316415/14780149 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
176329/14780149 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
142740/14780149 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

98515937/236482384 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
52318/7578149 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
56421787/3152509984 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
71578085/3152509984 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
56299/7578149 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
77973/15156298 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
43918037/3152509984 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
28761739/3152509984 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
38056/7578149 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
316415/15156298 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
316415/15156298 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
176329/15156298 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
71370/7578149 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1530082283/7760024576 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
22015374/1530082283 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
22015374/1530082283 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
493624/49357493 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
250682/1530082283 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
7138597/1530082283 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
7138597/1530082283 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-7568940/1530082283 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
969467/49357493 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
969467/49357493 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
22810244/1530082283 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
7526520/1530082283 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

136690205075877/325895285620736 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-5885922218629/136690205075877 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
2929777760/45563401691959 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
667320774016/136690205075877 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
17312865601/1277478552111 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-60126234443/136690205075877 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
661131493360/136690205075877 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
1237402040784/45563401691959 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1379907715472/136690205075877 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1211886540176/136690205075877 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
308313682560/45563401691959 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

14649765246639523/34992692499424512 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
3018315/44919053179 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
1604136476/314433372253 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
2109038456032/14649765246639523 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
198629896114157/14649765246639523 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
3178516795/628866744506 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-262005316344987/29299530493279046 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
784428946512997/29299530493279046 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
5826377597/628866744506 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
2223415980/314433372253 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1201495227385/6571015779328 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-33505074104/1682093318339 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
1864822579/442656136405 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
1864822579/442656136405 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-562763662889/8410466591695 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
14255109524/8410466591695 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
14255109524/8410466591695 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
23063452242/8410466591695 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-20268144571/8410466591695 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

598110350645595/3014311226463488 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-751740278409/797480467527460 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-751740278409/797480467527460 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-9403743119641/2392441402582380 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
268372556587/39874023376373 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
268372556587/39874023376373 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-5737363027727/797480467527460 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
1587047500531/598110350645595 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

12847192885796930783767/38047142361673614192640 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-5227218367457319953/12847192885796930783767 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-78559745445686504875/12847192885796930783767 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
167983851158927107932/12847192885796930783767 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-121284643866373402948/12847192885796930783767 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
64787564288086359273/12847192885796930783767 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-7658272867630310256/12847192885796930783767 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1110540341109933299641257/3288881378764014280644352 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-1686157099991125/275631896019176954 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-10478211802472865040768/1110540341109933299641257 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
14516639792338139501860/1110540341109933299641257 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1390559642164503/275631896019176954 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-82186182606408/137815948009588477 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

402516863165240869697/2116852961427279006720 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
1182216005681748396/402516863165240869697 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1182216005681748396/402516863165240869697 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1475759147452416081/402516863165240869697 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-759435314156996606/402516863165240869697 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

677370235126574359459848595253/1660691270790767220214299277824 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-34997126440726741131294501191/677370235126574359459848595253 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
7585242190287816099103518915/1354740470253148718919697190506 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
2373965478957007139986650141/677370235126574359459848595253 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

17635283123358160908846597991933/43351695048100759005430310096192 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
941314155496635774815/159434566529885148033164 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
294604609047794912001/79717283264942574016582 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

15580994517507672280976167/81630498063301195792979968 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
48149706239887530340202/15580994517507672280976167 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3110713556606279340391113731/15954938385927856415719595008 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
5724652207231557161497915184933381/26000914712696782816016872100282368 scaled square of 
-1/5 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
253915182741179519687664766604320/5724652207231557161497915184933381 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
253915182741179519687664766604320/5724652207231557161497915184933381 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
253915182741179519687664766604320/5724652207231557161497915184933381 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
253915182741179519687664766604320/5724652207231557161497915184933381 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
-761745548223538559062994299812960/5724652207231557161497915184933381 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-761745548223538559062994299812960/5724652207231557161497915184933381 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-761745548223538559062994299812960/5724652207231557161497915184933381 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-761745548223538559062994299812960/5724652207231557161497915184933381 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
126957591370589759843832383302160/5724652207231557161497915184933381 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
126957591370589759843832383302160/5724652207231557161497915184933381 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
-126957591370589759843832383302160/5724652207231557161497915184933381 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-126957591370589759843832383302160/5724652207231557161497915184933381 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-126957591370589759843832383302160/5724652207231557161497915184933381 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-126957591370589759843832383302160/5724652207231557161497915184933381 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

2396090123002610655470749814821043439/5862043860205114533373865149371782144 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
11616962329190470215870633923492561/126110006473821613445828937622160181 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
1251159681556299223171166777834367239/2396090123002610655470749814821043439 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
432318966404717226821050033104611429/798696707667536885156916604940347813 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
31162412863569581004366223590710105/798696707667536885156916604940347813 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
87762586383477185851600755587196934/2396090123002610655470749814821043439 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
5221678463049489482873504524055984/126110006473821613445828937622160181 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
31162412863569581004366223590710105/798696707667536885156916604940347813 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
30108286467333005661842773041970832/798696707667536885156916604940347813 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
101774163816462131308524149495779258/2396090123002610655470749814821043439 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
78660105470066580406617615471763407/798696707667536885156916604940347813 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
207357055374041955412363270490623316/2396090123002610655470749814821043439 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
230255664202968184058354931230356840/2396090123002610655470749814821043439 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
224531011995736626896857016045423459/2396090123002610655470749814821043439 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

75162159316906303825140874896959034721/129136646629193332168528832125092025344 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
3206162511154845337294929348053633467/75162159316906303825140874896959034721 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
24930257932492460701696370485299404292/75162159316906303825140874896959034721 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1743634765340353246816144477820446119/75162159316906303825140874896959034721 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
2259691753564830170815330862232579404/75162159316906303825140874896959034721 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1479797790063519549708615968652633196/75162159316906303825140874896959034721 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1995854778287996473707802353064766481/75162159316906303825140874896959034721 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
2058717200987623566602224257762570282/75162159316906303825140874896959034721 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
1783263263381599399278825114671264798/75162159316906303825140874896959034721 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
4089056295834886757167912240195003515/75162159316906303825140874896959034721 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5282131165745233629259725848411907949/75162159316906303825140874896959034721 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3974563251690255613937953936496335895/75162159316906303825140874896959034721 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4616730246388554151382969258530629361/75162159316906303825140874896959034721 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

43230597436682982932503302186882208306963/91397185729358065451371303874702186220736 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-7870202352398475355887557124512256996153/43230597436682982932503302186882208306963 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
733099389372462346483819292314649712542/43230597436682982932503302186882208306963 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
3256841653777941573597289445242516343735/345844779493463863460026417495057666455704 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
6983750461448294136057538951136638361365/345844779493463863460026417495057666455704 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1093949250061634234446068514465489251191/86461194873365965865006604373764416613926 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
3157128244378381935783229501977715014873/172922389746731931730013208747528833227852 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
2103503506459176610249397351227313668417/172922389746731931730013208747528833227852 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
12362894135555885093794011230676882164003/345844779493463863460026417495057666455704 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5184389257310964367628790776995871263021/172922389746731931730013208747528833227852 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
8166799007614736013045900142562372932865/172922389746731931730013208747528833227852 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
10124983442618694365420042005438000841945/345844779493463863460026417495057666455704 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

289514283878780098906141595290553581089243/1383379117973855453840105669980230665822816 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
163432318373385974832709834421786329005/7959155570550655640031384062970545184584 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
54588852108671342422638867203001199927/2984683338956495865011769023613954444219 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
213836095570161149258999686167553646537/11938733355825983460047076094455817776876 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
124695350963178371133660268897919301825/7959155570550655640031384062970545184584 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
8025570379088445568959892544023149163/500998111838685007841041047442013551528 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
10608034873102285815563196912280950975/500998111838685007841041047442013551528 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
50290715406064553672967701954629390859495/1158057135515120395624566381162214324356972 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
101230275016250084707894484131783554424255/2316114271030240791249132762324428648713944 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
88204324108444274504027416898291202084527/2316114271030240791249132762324428648713944 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
14091329378027152348260081163715951292943/289514283878780098906141595290553581089243 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

590610178462173775534388913444943762472819/2037543826060967843848034320120459567253504 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-30172320850725694845038152988247603852536/590610178462173775534388913444943762472819 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
240396357883845368551959950630674678693422/590610178462173775534388913444943762472819 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
256346304214998349375043609235126927134787/590610178462173775534388913444943762472819 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
8855655896560928831366149919989279539475/590610178462173775534388913444943762472819 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
8855655896560928831366149919989279539475/590610178462173775534388913444943762472819 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
8933049492205341490629421348148138989482/590610178462173775534388913444943762472819 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
16935461343030728954791410759287002354417/590610178462173775534388913444943762472819 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4932166374854399488579252055624739532241/590610178462173775534388913444943762472819 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
12934578225679786952741241466763602897176/590610178462173775534388913444943762472819 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3061854678460143645693644078794767525140633543/7257417872943191353766570968411468953265999872 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-6872906149274120031785132557055181045924923/3061854678460143645693644078794767525140633543 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
902900399082908895814752026083999094992821900/3061854678460143645693644078794767525140633543 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
33153886148603683467362690317911324731949750/3061854678460143645693644078794767525140633543 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
33153886148603683467362690317911324731949750/3061854678460143645693644078794767525140633543 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
61986470007488284079511167739737197769077027/3061854678460143645693644078794767525140633543 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-7969861738555183245842885237368618020514046/3061854678460143645693644078794767525140633543 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
89838087894492926183401912893706690966605026/3061854678460143645693644078794767525140633543 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
19881756148449458858047859916600875177013953/3061854678460143645693644078794767525140633543 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

293643838303924870668243551215269093157285975331/783834797685796773297572884171460486436002187008 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-51527739277085420043752264661865418437100671709/293643838303924870668243551215269093157285975331 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
4056254953670401923676972052357344642918710075/587287676607849741336487102430538186314571950662 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
4056254953670401923676972052357344642918710075/587287676607849741336487102430538186314571950662 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
509385004625737624312646575162060572683397030/293643838303924870668243551215269093157285975331 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
13904524155585649319625137731469700646131920585/587287676607849741336487102430538186314571950662 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-3888250455278660571151210564098014129939984279/587287676607849741336487102430538186314571950662 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
4498751845527756749924317008523782685412571123/293643838303924870668243551215269093157285975331 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

219686088428366689470088895020464204354192344655/1174575353215699482672974204861076372629143901324 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
5746694287190739021003341933802257975/686035379435620894624499883402010230012 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
5746694287190739021003341933802257975/686035379435620894624499883402010230012 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
639151549553428178740002010839358424626705775/58582956914231117192023705338790454494451291908 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
217154951491931123428632686061541417904214291/58582956914231117192023705338790454494451291908 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
994625126298731570888685913923371571372213651/58582956914231117192023705338790454494451291908 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
572628528237234515577316589145554564649722167/58582956914231117192023705338790454494451291908 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

6030373927464712443780046845510692362644647/17035630542145338055315581104638718031657984 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
108173514486715070934051602042839052066057/6030373927464712443780046845510692362644647 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
10524273790019728223152480000297018325340/317388101445511181251581412921615387507613 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
133072752515401799014008381373947350755290/6030373927464712443780046845510692362644647 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
133072752515401799014008381373947350755290/6030373927464712443780046845510692362644647 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
10524273790019728223152480000297018325340/317388101445511181251581412921615387507613 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

68287385042069198480373008825394149403982155/192971965678870798200961499056342155604628704 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1564541056256702832401865733349036010747217/72839877378207145045731209413753759364247632 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2387232981466687963239837690237653623028033/72839877378207145045731209413753759364247632 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2387232981466687963239837690237653623028033/72839877378207145045731209413753759364247632 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1564541056256702832401865733349036010747217/72839877378207145045731209413753759364247632 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3538036593100494918257222379087237908094118591606588211/9553999120061755301183287317197992158451801657282797568 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
162972833174196866110889171056938974042884800130764347/3538036593100494918257222379087237908094118591606588211 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1774539769053612677024563073915260137251447003895948899/3538036593100494918257222379087237908094118591606588211 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1775731857894115318310444889918186145095813427819487355/3538036593100494918257222379087237908094118591606588211 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1949922425400401850624646255640815752263979584817860627275/3622949471334906796295395716185331617888377437805146328064 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
31255734481468223706023050999447721206876867157965245277/1949922425400401850624646255640815752263979584817860627275 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
641901499466864101170667445866544000682947431391529856972/1949922425400401850624646255640815752263979584817860627275 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

444971901266308276128431289977838407275969043217143445519093/998360281805005747519818882888097665159157547426744641164800 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-26291259852799908946096833806337549207713338794289336182709/148323967088769425376143763325946135758656347739047815173031 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3886454963674441890557466545840779925412523380280087707634305/18985467787362486448146401705721105377108012510598120342147968 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)


==> anc/certificates/w12_cert.txt <==
Text certificate for w12 proving the bound 1/2
==================================================

Base structures
(3-dim cube with () type and [] marked points)
(3-dim cube with () type and [0] marked points)
(3-dim cube with () type and [0, 1] marked points)
(3-dim cube with () type and [0, 3] marked points)
(3-dim cube with () type and [0, 7] marked points)
(3-dim cube with () type and [0, 1, 2] marked points)
(3-dim cube with () type and [0, 1, 6] marked points)
(3-dim cube with () type and [0, 3, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 3] marked points)
(3-dim cube with () type and [0, 1, 2, 4] marked points)
(3-dim cube with () type and [0, 1, 2, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 7] marked points)
(3-dim cube with () type and [0, 1, 6, 7] marked points)
(3-dim cube with () type and [0, 3, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(3-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
==================================================

Slack values
249/1024 	 (3-dim cube with () type and [] marked points)
1379/12288 	 (3-dim cube with () type and [0] marked points)
2711/6144 	 (3-dim cube with () type and [0, 1] marked points)
271/1152 	 (3-dim cube with () type and [0, 3] marked points)
0 	 (3-dim cube with () type and [0, 7] marked points)
49937/73728 	 (3-dim cube with () type and [0, 1, 2] marked points)
7463/18432 	 (3-dim cube with () type and [0, 1, 6] marked points)
8899/24576 	 (3-dim cube with () type and [0, 3, 5] marked points)
2731/6144 	 (3-dim cube with () type and [0, 1, 2, 3] marked points)
0 	 (3-dim cube with () type and [0, 1, 2, 4] marked points)
881/1152 	 (3-dim cube with () type and [0, 1, 2, 5] marked points)
5723/12288 	 (3-dim cube with () type and [0, 1, 2, 7] marked points)
545/1536 	 (3-dim cube with () type and [0, 1, 6, 7] marked points)
497/2048 	 (3-dim cube with () type and [0, 3, 5, 6] marked points)
49937/73728 	 (3-dim cube with () type and [0, 1, 2, 3, 4] marked points)
8899/24576 	 (3-dim cube with () type and [0, 1, 2, 4, 7] marked points)
7463/18432 	 (3-dim cube with () type and [0, 1, 2, 5, 6] marked points)
2711/6144 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
271/1152 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
0 	 (3-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
1379/12288 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
249/1024 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
3/32 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
-1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
3/32 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)
-1 	 (1-dim cube with (0,) type and [0, 1] marked points)

0 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
167/1024 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
-30/167 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

77/384 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-1 	 (2-dim cube with (3, 1) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)

101805/171008 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
461/192 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)
-1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

653/1024 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-73/653 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

106713/334336 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
615/1024 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
-2/41 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

77/384 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)

6787/41984 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)


==> anc/certificates/w7_cert.txt <==
Text certificate for w7 proving the bound 1/3
==================================================

Base structures
(3-dim cube with () type and [] marked points)
(3-dim cube with () type and [0] marked points)
(3-dim cube with () type and [0, 1] marked points)
(3-dim cube with () type and [0, 3] marked points)
(3-dim cube with () type and [0, 7] marked points)
(3-dim cube with () type and [0, 1, 2] marked points)
(3-dim cube with () type and [0, 1, 6] marked points)
(3-dim cube with () type and [0, 3, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 3] marked points)
(3-dim cube with () type and [0, 1, 2, 4] marked points)
(3-dim cube with () type and [0, 1, 2, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 7] marked points)
(3-dim cube with () type and [0, 1, 6, 7] marked points)
(3-dim cube with () type and [0, 3, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(3-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
==================================================

Slack values
2185/18432 	 (3-dim cube with () type and [] marked points)
1081/4608 	 (3-dim cube with () type and [0] marked points)
55837/221184 	 (3-dim cube with () type and [0, 1] marked points)
1/9 	 (3-dim cube with () type and [0, 3] marked points)
0 	 (3-dim cube with () type and [0, 7] marked points)
32065/147456 	 (3-dim cube with () type and [0, 1, 2] marked points)
40741/73728 	 (3-dim cube with () type and [0, 1, 6] marked points)
0 	 (3-dim cube with () type and [0, 3, 5] marked points)
29123/110592 	 (3-dim cube with () type and [0, 1, 2, 3] marked points)
1709/73728 	 (3-dim cube with () type and [0, 1, 2, 4] marked points)
28205/55296 	 (3-dim cube with () type and [0, 1, 2, 5] marked points)
132283/442368 	 (3-dim cube with () type and [0, 1, 2, 7] marked points)
23453/110592 	 (3-dim cube with () type and [0, 1, 6, 7] marked points)
941/6144 	 (3-dim cube with () type and [0, 3, 5, 6] marked points)
52637/147456 	 (3-dim cube with () type and [0, 1, 2, 3, 4] marked points)
9799/73728 	 (3-dim cube with () type and [0, 1, 2, 4, 7] marked points)
116191/442368 	 (3-dim cube with () type and [0, 1, 2, 5, 6] marked points)
72413/221184 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
11245/73728 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
9475/73728 	 (3-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
25375/147456 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
233/1536 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
1835/18432 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
-1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

45/1024 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
59/512 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
-73/118 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

13031/9216 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-1 	 (2-dim cube with (3, 1) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)

63937/120832 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
4807/18432 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)
270/437 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
-6408/4807 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

283637/447488 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-34106/283637 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

227797519/798721792 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
295/512 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
-17/590 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-17/590 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-1/10 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

91751/604160 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-2279/8341 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-10443/91751 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

300069/2135296 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-10443/66682 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

539941/4267648 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)


==> anc/certificates/w8_cert.txt <==
Text certificate for w8 proving the bound 2/3
==================================================

Base structures
(4-dim cube with () type and [] marked points)
(4-dim cube with () type and [0] marked points)
(4-dim cube with () type and [0, 1] marked points)
(4-dim cube with () type and [0, 3] marked points)
(4-dim cube with () type and [0, 7] marked points)
(4-dim cube with () type and [0, 15] marked points)
(4-dim cube with () type and [0, 1, 2] marked points)
(4-dim cube with () type and [0, 1, 6] marked points)
(4-dim cube with () type and [0, 1, 14] marked points)
(4-dim cube with () type and [0, 3, 5] marked points)
(4-dim cube with () type and [0, 3, 12] marked points)
(4-dim cube with () type and [0, 3, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3] marked points)
(4-dim cube with () type and [0, 1, 2, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 6, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 14, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6] marked points)
(4-dim cube with () type and [0, 3, 5, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 14] marked points)
(4-dim cube with () type and [0, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 3, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
(4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Slack values
202387/2669568 	 (4-dim cube with () type and [] marked points)
10917815/42713088 	 (4-dim cube with () type and [0] marked points)
354721/1334784 	 (4-dim cube with () type and [0, 1] marked points)
1637093/4004352 	 (4-dim cube with () type and [0, 3] marked points)
4957/12288 	 (4-dim cube with () type and [0, 7] marked points)
1416335/5339136 	 (4-dim cube with () type and [0, 15] marked points)
23614985/85426176 	 (4-dim cube with () type and [0, 1, 2] marked points)
6808441/16017408 	 (4-dim cube with () type and [0, 1, 6] marked points)
4605715/14237696 	 (4-dim cube with () type and [0, 1, 14] marked points)
9414341/21356544 	 (4-dim cube with () type and [0, 3, 5] marked points)
14486815/32034816 	 (4-dim cube with () type and [0, 3, 12] marked points)
66240215/128139264 	 (4-dim cube with () type and [0, 3, 13] marked points)
6080123/32034816 	 (4-dim cube with () type and [0, 1, 2, 3] marked points)
1128803/3559424 	 (4-dim cube with () type and [0, 1, 2, 4] marked points)
6729319/21356544 	 (4-dim cube with () type and [0, 1, 2, 5] marked points)
116427115/256278528 	 (4-dim cube with () type and [0, 1, 2, 7] marked points)
109671583/256278528 	 (4-dim cube with () type and [0, 1, 2, 12] marked points)
5111693/14237696 	 (4-dim cube with () type and [0, 1, 2, 13] marked points)
93151405/256278528 	 (4-dim cube with () type and [0, 1, 2, 15] marked points)
53307635/128139264 	 (4-dim cube with () type and [0, 1, 6, 7] marked points)
56910467/128139264 	 (4-dim cube with () type and [0, 1, 6, 10] marked points)
6008987/11649024 	 (4-dim cube with () type and [0, 1, 6, 11] marked points)
44524267/128139264 	 (4-dim cube with () type and [0, 1, 6, 14] marked points)
20348071/42713088 	 (4-dim cube with () type and [0, 1, 6, 15] marked points)
3509569/10678272 	 (4-dim cube with () type and [0, 1, 14, 15] marked points)
15835843/21356544 	 (4-dim cube with () type and [0, 3, 5, 6] marked points)
997301/42713088 	 (4-dim cube with () type and [0, 3, 5, 9] marked points)
8643259/21356544 	 (4-dim cube with () type and [0, 3, 5, 10] marked points)
21113165/42713088 	 (4-dim cube with () type and [0, 3, 5, 14] marked points)
15977915/32034816 	 (4-dim cube with () type and [0, 3, 12, 15] marked points)
6118019/10678272 	 (4-dim cube with () type and [0, 3, 13, 14] marked points)
71192333/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4] marked points)
19468567/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 12] marked points)
44523251/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 7] marked points)
14034083/42713088 	 (4-dim cube with () type and [0, 1, 2, 4, 8] marked points)
94619291/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 9] marked points)
37168523/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 11] marked points)
35636443/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 15] marked points)
176196299/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6] marked points)
4340867/16017408 	 (4-dim cube with () type and [0, 1, 2, 5, 10] marked points)
121546375/256278528 	 (4-dim cube with () type and [0, 1, 2, 5, 11] marked points)
99370339/256278528 	 (4-dim cube with () type and [0, 1, 2, 5, 14] marked points)
62170909/256278528 	 (4-dim cube with () type and [0, 1, 2, 7, 11] marked points)
32894219/64069632 	 (4-dim cube with () type and [0, 1, 2, 7, 12] marked points)
18099695/42713088 	 (4-dim cube with () type and [0, 1, 2, 7, 13] marked points)
50105401/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 15] marked points)
32316643/85426176 	 (4-dim cube with () type and [0, 1, 2, 12, 13] marked points)
123142159/256278528 	 (4-dim cube with () type and [0, 1, 2, 12, 15] marked points)
112563317/256278528 	 (4-dim cube with () type and [0, 1, 2, 13, 14] marked points)
45819229/128139264 	 (4-dim cube with () type and [0, 1, 2, 13, 15] marked points)
11624713/28475392 	 (4-dim cube with () type and [0, 1, 6, 7, 10] marked points)
48437/67584 	 (4-dim cube with () type and [0, 1, 6, 10, 12] marked points)
14258071/32034816 	 (4-dim cube with () type and [0, 1, 6, 10, 13] marked points)
24419227/64069632 	 (4-dim cube with () type and [0, 1, 6, 10, 15] marked points)
37870693/85426176 	 (4-dim cube with () type and [0, 1, 6, 11, 14] marked points)
260525/889856 	 (4-dim cube with () type and [0, 3, 5, 6, 9] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 9, 14] marked points)
35101313/128139264 	 (4-dim cube with () type and [0, 3, 5, 10, 12] marked points)
448831/1779712 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
31349501/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
27283367/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8] marked points)
30544573/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9] marked points)
36873965/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11] marked points)
66070211/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12] marked points)
103364929/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13] marked points)
4237339/11649024 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 15] marked points)
18241951/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13] marked points)
6299471/16017408 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 15] marked points)
20774311/42713088 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8] marked points)
15396027/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9] marked points)
3864017/14237696 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11] marked points)
13771805/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 15] marked points)
9134701/21356544 	 (4-dim cube with () type and [0, 1, 2, 4, 8, 15] marked points)
204601087/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10] marked points)
20024297/56950784 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11] marked points)
112911791/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14] marked points)
27081731/64069632 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 15] marked points)
37418369/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13] marked points)
110497687/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 15] marked points)
7776441/28475392 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
240552353/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11] marked points)
14381999/46596096 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12] marked points)
168522383/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13] marked points)
15057887/46596096 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 15] marked points)
115865027/256278528 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12] marked points)
24330805/85426176 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13] marked points)
90709643/256278528 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 15] marked points)
32744197/64069632 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12] marked points)
1630489/4004352 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14] marked points)
8476241/21356544 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 15] marked points)
43772045/128139264 	 (4-dim cube with () type and [0, 1, 2, 5, 14, 15] marked points)
15771025/85426176 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12] marked points)
62705915/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13] marked points)
39121765/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 15] marked points)
11845817/32034816 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13] marked points)
54754309/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 15] marked points)
12517759/42713088 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 14] marked points)
53620351/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 13, 15] marked points)
19760267/64069632 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 14] marked points)
5949643/16017408 	 (4-dim cube with () type and [0, 1, 2, 12, 13, 15] marked points)
45145037/128139264 	 (4-dim cube with () type and [0, 1, 2, 13, 14, 15] marked points)
7267297/28475392 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11] marked points)
306553/485376 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 12] marked points)
1963809/7118848 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 13] marked points)
34231/161792 	 (4-dim cube with () type and [0, 1, 6, 10, 12, 15] marked points)
5868977/21356544 	 (4-dim cube with () type and [0, 1, 6, 10, 13, 15] marked points)
132519/889856 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10] marked points)
0 	 (4-dim cube with () type and [0, 3, 5, 10, 12, 15] marked points)
47869883/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
527621/1622016 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8] marked points)
74939461/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10] marked points)
8198401/21356544 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14] marked points)
93976517/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8] marked points)
78883/182016 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9] marked points)
96607385/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12] marked points)
39039305/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13] marked points)
26255941/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12] marked points)
13095689/28475392 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13] marked points)
93662923/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 15] marked points)
174327973/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12] marked points)
54650797/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14] marked points)
78713911/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12] marked points)
113094233/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13] marked points)
48640147/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13] marked points)
3798235/11649024 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 15] marked points)
51197929/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14] marked points)
44621869/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 15] marked points)
68303465/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14] marked points)
17380097/64069632 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11] marked points)
41303747/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 15] marked points)
88325579/170852352 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10] marked points)
176976583/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11] marked points)
6240233/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14] marked points)
117138623/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 15] marked points)
8852831/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13] marked points)
102924023/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 15] marked points)
76172963/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11] marked points)
14756099/56950784 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12] marked points)
10556317/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13] marked points)
18501047/56950784 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 15] marked points)
4957385/14237696 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13] marked points)
171905609/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14] marked points)
183233221/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 15] marked points)
46096607/128139264 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 14, 15] marked points)
21738605/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14] marked points)
40245347/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 15] marked points)
11433733/28475392 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11] marked points)
144667297/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12] marked points)
24943465/56950784 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13] marked points)
4660523/15532032 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 15] marked points)
2124563/7118848 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13] marked points)
278522551/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 15] marked points)
47540501/170852352 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14] marked points)
174441527/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 15] marked points)
37796479/128139264 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 12, 15] marked points)
32836355/128139264 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14] marked points)
27087055/85426176 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14] marked points)
4033141/10678272 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 14, 15] marked points)
89419535/256278528 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13] marked points)
33015445/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 15] marked points)
81362191/256278528 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 13, 14] marked points)
59572157/256278528 	 (4-dim cube with () type and [0, 1, 2, 7, 12, 13, 14] marked points)
17618269/42713088 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12] marked points)
135077/5339136 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12] marked points)
6469/24576 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
61313465/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8] marked points)
161122553/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9] marked points)
57740377/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11] marked points)
67319903/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 15] marked points)
5843935/21356544 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9] marked points)
4268045/16017408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10] marked points)
94825997/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11] marked points)
38800115/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14] marked points)
49059121/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 15] marked points)
16169753/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11] marked points)
53732399/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12] marked points)
28558459/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13] marked points)
51990055/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14] marked points)
35242069/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 15] marked points)
86781577/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 14, 15] marked points)
47252257/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11] marked points)
26545357/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12] marked points)
14392789/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13] marked points)
5513543/14237696 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 15] marked points)
60687667/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10] marked points)
212223161/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12] marked points)
6363203/23298048 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13] marked points)
3303493/11649024 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 14] marked points)
1681339/5177344 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13] marked points)
86513255/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 15] marked points)
129830521/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 13, 14] marked points)
30950335/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 12, 15] marked points)
56689891/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14] marked points)
96750941/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 15] marked points)
11475925/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13] marked points)
7634075/23298048 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14] marked points)
152524739/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 15] marked points)
87333023/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 14, 15] marked points)
19095815/56950784 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13] marked points)
2970805/11649024 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 15] marked points)
46655447/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 13, 14] marked points)
2557535/7766016 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14] marked points)
42598979/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 15] marked points)
90579733/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 13, 14, 15] marked points)
957683/8008704 	 (4-dim cube with () type and [0, 1, 2, 3, 12, 13, 14, 15] marked points)
10137539/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13] marked points)
116065009/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 15] marked points)
18891767/42713088 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11] marked points)
52344485/170852352 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12] marked points)
7908425/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13] marked points)
159396397/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 15] marked points)
45457349/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13] marked points)
174216787/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14] marked points)
92645153/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 15] marked points)
18942221/64069632 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 14, 15] marked points)
28368689/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 14] marked points)
611581/1622016 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 11, 13, 15] marked points)
78508171/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12] marked points)
156708949/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13] marked points)
84076541/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 15] marked points)
27334783/56950784 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 12, 15] marked points)
117384499/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14] marked points)
7428073/21356544 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 15] marked points)
69109873/256278528 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 13, 14] marked points)
61524833/170852352 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 11, 14, 15] marked points)
2203109/3883008 	 (4-dim cube with () type and [0, 1, 2, 4, 11, 13, 14, 15] marked points)
29771729/85426176 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 7, 11, 12] marked points)
12899/41712 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13] marked points)
207414745/512557056 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 15] marked points)
50700293/170852352 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 14] marked points)
5727985/16017408 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 13, 15] marked points)
10641881/64069632 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 12, 13, 14] marked points)
61614943/256278528 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 13, 14, 15] marked points)
1742945/10678272 	 (4-dim cube with () type and [0, 1, 2, 5, 10, 13, 14, 15] marked points)
22250455/64069632 	 (4-dim cube with () type and [0, 1, 2, 5, 11, 12, 14, 15] marked points)
50433473/128139264 	 (4-dim cube with () type and [0, 1, 2, 7, 11, 12, 13, 14] marked points)
5194927/10678272 	 (4-dim cube with () type and [0, 1, 6, 7, 10, 11, 12, 13] marked points)
5417/60672 	 (4-dim cube with () type and [0, 3, 5, 6, 9, 10, 12, 15] marked points)
28423477/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8] marked points)
150309701/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9] marked points)
208342247/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11] marked points)
63056977/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 15] marked points)
16443547/46596096 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10] marked points)
148600055/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11] marked points)
61582469/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14] marked points)
230293973/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 15] marked points)
161877/444928 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13] marked points)
163350545/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 15] marked points)
32814191/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14] marked points)
13653593/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12] marked points)
3894119/11649024 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13] marked points)
21817069/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 15] marked points)
128939381/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13] marked points)
4175011/14237696 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14] marked points)
181852421/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 15] marked points)
90304657/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 14, 15] marked points)
152108987/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12] marked points)
7511147/28475392 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14] marked points)
178987031/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 15] marked points)
55159475/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14] marked points)
13066171/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 14, 15] marked points)
91562263/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12] marked points)
45782405/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13] marked points)
21558595/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13] marked points)
21957875/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 15] marked points)
42237013/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14] marked points)
190585595/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 15] marked points)
72018853/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12] marked points)
171228713/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13] marked points)
25111121/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14] marked points)
11443583/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 15] marked points)
35896907/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 13, 14] marked points)
27691093/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14] marked points)
117321095/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 15] marked points)
43123/147456 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 8, 13, 14, 15] marked points)
48621029/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14] marked points)
19599295/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 14, 15] marked points)
6605789/16017408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14] marked points)
59866757/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 15] marked points)
24612383/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 12, 13, 14, 15] marked points)
176061/889856 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14] marked points)
7545421/21356544 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 15] marked points)
7816577/23298048 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12] marked points)
136614739/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13] marked points)
15027541/42713088 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 15] marked points)
68841401/170852352 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 12, 15] marked points)
180573671/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14] marked points)
154635499/512557056 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 15] marked points)
45930479/128139264 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 13, 14] marked points)
36878243/128139264 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 11, 14, 15] marked points)
14226683/64069632 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13] marked points)
37754683/170852352 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 13, 14] marked points)
4484781/14237696 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 13, 14, 15] marked points)
8135/30336 	 (4-dim cube with () type and [0, 1, 2, 5, 6, 11, 12, 13, 14] marked points)
6052645/21356544 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9] marked points)
100498891/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11] marked points)
15810991/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 15] marked points)
11153315/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10] marked points)
5106997/16017408 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11] marked points)
59440021/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14] marked points)
186880337/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 15] marked points)
71093413/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13] marked points)
169597361/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 15] marked points)
74775985/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11] marked points)
42519919/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12] marked points)
19535739/56950784 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13] marked points)
17587511/56950784 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 15] marked points)
15615261/56950784 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13] marked points)
26100011/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14] marked points)
28350719/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 15] marked points)
185188649/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 14, 15] marked points)
23992865/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14] marked points)
139780897/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 15] marked points)
9194919/28475392 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 9, 14, 15] marked points)
3817457/10678272 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 12, 15] marked points)
879233/2912256 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14] marked points)
156681529/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 15] marked points)
67707395/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14] marked points)
87633323/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 15] marked points)
75923515/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 14, 15] marked points)
6784363/28475392 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13] marked points)
16631957/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 14] marked points)
8347537/23298048 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 15] marked points)
83480521/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 12, 14, 15] marked points)
2188477/8008704 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 13, 14, 15] marked points)
11084539/32034816 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13] marked points)
26902043/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 15] marked points)
16803047/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 13, 14] marked points)
31493221/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 12, 13, 15] marked points)
72198617/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 13, 14, 15] marked points)
13230869/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13] marked points)
24702059/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 15] marked points)
37372051/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14] marked points)
48566999/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 15] marked points)
42315271/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 14, 15] marked points)
2443679/14237696 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 12, 13, 14, 15] marked points)
2357207/10678272 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 9, 12, 13, 14, 15] marked points)
1886209/7118848 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 11, 12, 13, 14, 15] marked points)
57961/444928 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 8, 11, 13, 14, 15] marked points)
38624651/128139264 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13] marked points)
8822867/28475392 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 15] marked points)
16991353/56950784 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 13, 14] marked points)
21183769/85426176 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 13, 14, 15] marked points)
8295713/42713088 	 (4-dim cube with () type and [0, 1, 2, 4, 9, 10, 11, 12, 13, 14] marked points)
151030313/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10] marked points)
86275175/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14] marked points)
525465/1779712 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13] marked points)
2925743/14237696 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12] marked points)
53048585/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13] marked points)
15448003/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 15] marked points)
164129765/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14] marked points)
53991569/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 14, 15] marked points)
11268203/28475392 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14] marked points)
151802069/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 15] marked points)
90124355/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12] marked points)
24474427/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13] marked points)
55803601/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 12, 15] marked points)
35229527/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14] marked points)
21166811/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 15] marked points)
163166317/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14] marked points)
65556671/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 15] marked points)
9389095/32034816 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 14, 15] marked points)
46950481/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 11, 13, 14, 15] marked points)
1925707/7766016 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 10, 13, 14, 15] marked points)
22843379/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 8, 11, 13, 14, 15] marked points)
23940679/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14] marked points)
12269395/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14] marked points)
4576889/21356544 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 15] marked points)
4395865/15532032 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14] marked points)
27049037/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 12, 13, 14, 15] marked points)
911963/3559424 	 (4-dim cube with () type and [0, 1, 2, 4, 7, 9, 10, 11, 12, 13, 14] marked points)
2665253/10678272 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11] marked points)
48296053/170852352 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12] marked points)
78308737/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13] marked points)
173183069/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15] marked points)
5399/18432 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15] marked points)
5638851/14237696 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 11, 13, 14] marked points)
5713405/21356544 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15] marked points)
7487993/28475392 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14] marked points)
160854355/512557056 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 15] marked points)
24845219/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 11, 14, 15] marked points)
16160343/56950784 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 11, 13, 14, 15] marked points)
6930073/23298048 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13] marked points)
71953457/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15] marked points)
21427/73728 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 13, 14] marked points)
66246905/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 13, 14, 15] marked points)
72840089/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 11, 13, 14, 15] marked points)
14287/49152 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 10, 11, 12, 13, 14, 15] marked points)
339665/2912256 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 8, 11, 12, 13, 14, 15] marked points)
15551953/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 7, 9, 10, 12, 13, 14, 15] marked points)
35852423/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12] marked points)
4504885/15532032 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15] marked points)
76701745/256278528 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14] marked points)
22835911/85426176 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 8, 9, 10, 13, 14, 15] marked points)
1561799/5339136 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14] marked points)
32310233/128139264 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15] marked points)
26735/98304 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13] marked points)
16668019/64069632 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15] marked points)
976741/3559424 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 14, 15] marked points)
5652755/21356544 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15] marked points)
9792671/42713088 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14] marked points)
27/256 	 (4-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
18279/889856 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
-1 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)

265/1024 scaled square of 
1 	 (1-dim cube with (0,) type and [0, 1] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
439/1024 scaled square of 
1 	 (2-dim cube with (0,) type and [] marked points)
374/439 	 (2-dim cube with (1,) type and [0] marked points)
-228/439 	 (2-dim cube with (3,) type and [0] marked points)
266/439 	 (2-dim cube with (2,) type and [0, 1] marked points)
-520/439 	 (2-dim cube with (1,) type and [0, 3] marked points)
135/439 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

42002035/390646784 scaled square of 
1 	 (2-dim cube with (1,) type and [0] marked points)
-23231517/42002035 	 (2-dim cube with (3,) type and [0] marked points)
-20453653/42002035 	 (2-dim cube with (2,) type and [0, 1] marked points)
-60772553/42002035 	 (2-dim cube with (1,) type and [0, 3] marked points)
-11830566/42002035 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

1165720084019/37375762856960 scaled square of 
1 	 (2-dim cube with (3,) type and [0] marked points)
-91409220144/1165720084019 	 (2-dim cube with (2,) type and [0, 1] marked points)
-1 	 (2-dim cube with (1,) type and [0, 3] marked points)
-110909863438/1165720084019 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

336332869074493/1193697366035456 scaled square of 
1 	 (2-dim cube with (2,) type and [0, 1] marked points)
109415213656357/336332869074493 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 3] marked points)

8279113029205609/43050607241535104 scaled square of 
1 	 (2-dim cube with (3,) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
42671/889856 scaled square of 
1 	 (2-dim cube with (0,) type and [0] marked points)
26939/42671 	 (2-dim cube with (0,) type and [0, 1] marked points)
-1 	 (2-dim cube with (0,) type and [0, 3] marked points)
10428/42671 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
29546/42671 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
10428/42671 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

22804625/43695104 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1] marked points)
8253603/22804625 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
10050521/22804625 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
4797252/22804625 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 3] marked points)

4950018571/23351936000 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2] marked points)
648667597/4950018571 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
21970392/291177563 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

368590019811/2534409508352 scaled square of 
1 	 (2-dim cube with (1,) type and [0, 1, 2] marked points)
4944863355/245726679874 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)

23619599415415/251624120190976 scaled square of 
1 	 (2-dim cube with (0,) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
47/512 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
101/94 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

30475/889856 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
-1 	 (2-dim cube with (3, 1) type and [0] marked points)

0 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)

45917/96256 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
78195/444928 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)
53009/78195 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
19118/26065 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

7695319/10008960 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
24671787/61562552 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

18575593845/63040053248 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
1899/1024 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
865/1899 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
865/1899 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-9/211 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

1071017/1944576 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-16757/63001 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-1017/63001 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

4127277/8064128 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-1017/46244 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

2777983/23676928 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [] marked points) contributes the following
153/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [] marked points)
8/153 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
8/153 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
8/153 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
8/153 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1/153 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
1/153 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
1/153 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1/153 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
11/153 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
11/153 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
5/153 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
5/153 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
5/153 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
5/153 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-2/153 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

27049/78336 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0] marked points)
3149/54098 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
21203/54098 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
12055/27049 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
2138/27049 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
2138/27049 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
2138/27049 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
2138/27049 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1945/27049 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
2251/27049 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
4397/54098 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
3785/54098 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
3785/54098 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
4397/54098 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
467/27049 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

25446815/55396352 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0] marked points)
1704897/25446815 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
7000768/25446815 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1423908/25446815 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
1423908/25446815 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
1423908/25446815 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1423908/25446815 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
1511762/25446815 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
1282774/25446815 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
1247809/25446815 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
306179/5089363 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
1422699/25446815 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1247809/25446815 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
311022/25446815 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

41267077/101787260 scaled square of 
1 	 (3-dim cube with (3, 7, 1, 5) type and [0] marked points)
-19820913/165068308 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
48446011/1320546464 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
48446011/1320546464 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
48446011/1320546464 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
48446011/1320546464 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
111887373/2641092928 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
78271151/2641092928 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
151783807/5282185856 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
205440395/5282185856 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
232592107/5282185856 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
151783807/5282185856 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
21163973/2641092928 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

623555185/2641092928 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0] marked points)
1069/25640 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
1069/25640 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
1069/25640 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
1069/25640 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
19873/564080 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
26283/564080 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
51411/1128160 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
649278297/19953765920 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
715839737/19953765920 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
51411/1128160 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
467/51280 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1965731/3281920 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1] marked points)
4271/1965731 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
965771/1965731 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
978591/1965731 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
58826/1965731 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
58826/1965731 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
86587/3931462 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
86587/3931462 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
86587/3931462 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
86587/3931462 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
3189/1965731 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

448840131/503227136 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1] marked points)
2298869/448840131 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
147758692/448840131 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
3000126/149613377 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
3000126/149613377 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
4415937/299226754 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
4415937/299226754 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
4415937/299226754 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
4415937/299226754 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
162639/149613377 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

42935082425/57451536768 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1] marked points)
-8428006583/42935082425 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
518580603/42935082425 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
518580603/42935082425 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
1526615397/171740329700 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
1526615397/171740329700 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
1526615397/171740329700 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1526615397/171740329700 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
56225259/85870164850 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

446608381989/1373922637600 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1] marked points)
29413/1957182 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
29413/1957182 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
86587/7828728 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
86587/7828728 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
86587/7828728 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
86587/7828728 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1063/1304788 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

13037366531/22045698048 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 3] marked points)
552502553/13037366531 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
355189448/13037366531 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
267116258/13037366531 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
267116258/13037366531 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
355189448/13037366531 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
87945132/13037366531 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1970222156519/3337565831936 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 3] marked points)
152642908627/7880888626076 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
208237827607/7880888626076 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
208237827607/7880888626076 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
152642908627/7880888626076 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
1998753/308860661 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

9382213835718513/16140059906203648 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2] marked points)
68891236056713/9382213835718513 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
4592521307424337/9382213835718513 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
4637918882820761/9382213835718513 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-2202490738658/9382213835718513 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

9160204259212879633369/10620365831190613723584 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2] marked points)
85400371742653438621/18320408518425759266738 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
1714016617542073869601/5234402433835931219068 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-1644143394085444475/10468804867671862438136 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

3392035221149075881317551/4690024580716994372284928 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2] marked points)
-645844650667198005201598/3392035221149075881317551 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-647533082862563190377/6784070442298151762635102 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

1113410389197892024100205925/3473444066456653702469172224 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2] marked points)
-172636051/1464300459478 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)

106416316452115/374860917626368 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0] marked points) contributes the following
177/512 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0] marked points)
-2/177 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
10/177 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
10/177 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
25/118 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
-1/177 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-1/177 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
5/354 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
5/354 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-25/118 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-1/354 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-1/354 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1/177 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

27431/90624 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1] marked points)
374/27431 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
374/27431 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
-27/54862 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
173/54862 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
173/54862 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
177/54862 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
187/54862 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
187/54862 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
27/54862 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
-1/27431 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-1/27431 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-179/27431 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1122635/1755584 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 3] marked points)
74149/4490540 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
295289/17962160 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
249613/17962160 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
85027/17962160 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
136781/17962160 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
403321/17962160 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
183873/17962160 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-295289/17962160 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
83847/17962160 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
27431/1796216 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
27431/4490540 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
55639/8981080 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
86149/17962160 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

734914929/1149578240 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 3] marked points)
295289/18258756 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
13244453/2939659716 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
40632587/2939659716 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
136781/18258756 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
29010361/2939659716 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
65527873/2939659716 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-295289/18258756 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
27949/6086252 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
8610335/1469829858 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
11152201/734914929 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
55639/9129378 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
86149/18258756 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

1235817407633/8123831789568 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 7] marked points)
9733655965/1235817407633 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
9733655965/1235817407633 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
-9209057176/1235817407633 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
12653873111/1235817407633 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
12653873111/1235817407633 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)
24696700182/1235817407633 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-1796242987/1235817407633 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-1796242987/1235817407633 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-7293623887/1235817407633 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
2547835873/1235817407633 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

249438943030720533/407483602184013824 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2] marked points)
-2003976677155455/83146314343573511 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
761883320938873/249438943030720533 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
766541977030702/83146314343573511 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-19437894223886/83146314343573511 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-432216794317420/249438943030720533 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
377444881913752/83146314343573511 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-411006624156102/83146314343573511 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
255642656143301/83146314343573511 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-25869714563315/249438943030720533 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

6511105609345733961/10642728235977409408 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2] marked points)
4732194539993/1511969024840088 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
-25147756655017/2170368536448577987 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
20008441822476149/2170368536448577987 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
-671144090555/377992256210022 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-83977146886889937/17362948291588623896 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
76795559421106087/17362948291588623896 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
1587842584741/503989674946696 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-160681456915/1511969024840088 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

474609240138974407/1548256281436250112 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 6] marked points)
1255674097804152/474609240138974407 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
1255674097804152/474609240138974407 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
1488135039986480/474609240138974407 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-159925283484183/474609240138974407 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-159925283484183/474609240138974407 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-120439327192599/474609240138974407 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-1569012702944681/474609240138974407 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

10341204739910373147323377/16743181242396474670650368 scaled square of 
1 	 (3-dim cube with (6, 2, 7, 3) type and [0, 1, 6] marked points)
-120764310740765845680747/10341204739910373147323377 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
47276334040220994280303/10341204739910373147323377 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
28024313368837331103821/10341204739910373147323377 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-35262930366734350172001/10341204739910373147323377 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
14316429939514756610889/10341204739910373147323377 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
15274866283321850966881/10341204739910373147323377 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

817438396441351985645310145/1323674206708527762857392256 scaled square of 
1 	 (3-dim cube with (6, 7, 2, 3) type and [0, 1, 6] marked points)
1372277554794374453/296666001833607364130 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
-2209541213859594421606137/653950717153081588516248116 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
1746381254190826336121761/653950717153081588516248116 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
415559198267532339/296666001833607364130 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
443379474712543931/296666001833607364130 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 3, 5] marked points)

11157356122440166056687/37973248234701742608640 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4] marked points)
46584709120604632505/14876474829920221408916 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
46584709120604632505/14876474829920221408916 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
146648166242193784777/22314712244880332113374 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-6913058995804541309/44629424489760664226748 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

51220738853404812670995845921407/83949330858387193351742245916672 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 5] marked points)
-293770857272096218198056742259/7317248407629258952999406560201 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-1071157009649864038533297886/7317248407629258952999406560201 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-87323487337365267811233301659/51220738853404812670995845921407 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

326022626584870550492860827423345/535204454958025797705099451260416 scaled square of 
1 	 (3-dim cube with (2, 6, 3, 7) type and [0, 1, 2, 5] marked points)
-97186487927493360671/637242822487740304850587 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-15845787258907186592523/8921399514828364267908218 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

299103934506498854605301621/978804975341169108250501632 scaled square of 
1 	 (3-dim cube with (7, 5, 6, 4) type and [0, 1, 2, 7] marked points)
-42629620122157745156267/299103934506498854605301621 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)

323413036996809741273937378793/1071988501271291894905401009664 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1] marked points) contributes the following
313/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1] marked points)
1/313 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
1/313 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
4/313 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
4/313 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
-4/313 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
1/313 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
1/313 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
1/313 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
1/313 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-1/313 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-2/313 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-2/313 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-2/313 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

198441/320512 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2] marked points)
-209/66147 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
243/22049 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
55/11673 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
317/198441 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
92/11673 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-940/198441 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
139/22049 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
1877/198441 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-104/66147 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
418/66147 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
2/198441 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1252/198441 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-1252/66147 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-937/198441 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1747357/2822272 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2] marked points)
8294/1747357 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
57851/5242071 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
317/197814 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-24701/5242071 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
41237/5242071 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
66251/6989428 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
132815/20968284 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-52/32969 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
105/3494714 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
66253/10484142 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-99325/5242071 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-11129/1747357 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-937/197814 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

551166715/894646784 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6] marked points)
210338/150318195 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
36835/661400058 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
10343474/1653500145 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-8792/1653500145 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
-2695606/551166715 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
12848497/1653500145 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
481081/100212130 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-3265/110233343 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-5225108/1653500145 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
5772059/3307000290 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
1800273/220466686 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
2173159/661400058 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

142243783363/230888747520 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 6] marked points)
3475/62483542 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-12748/906011359 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
515234/82364669 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
1106278707/142243783363 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
-697223528/142243783363 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
27231/5680322 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-2862990/906011359 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-22829/906011359 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
2322360419/284487566726 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
493296735/284487566726 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
205015/62483542 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

9776975767/31991573504 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3] marked points)
-30949177/9776975767 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-30949177/9776975767 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
93621078/9776975767 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
93621078/9776975767 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-562661847/9776975767 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
30245854/9776975767 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
30245854/9776975767 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-217902214/9776975767 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-217902214/9776975767 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-94231275/9776975767 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

1973971917185011/3193707796145152 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 5] marked points)
-71606060689797/1973971917185011 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
70102091035/1973971917185011 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
6073165211973/1973971917185011 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-216990370124/1973971917185011 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-68437433968/1973971917185011 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-6110608457974/1973971917185011 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-168332972916/1973971917185011 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-12409106633200/1973971917185011 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-20746863291/1973971917185011 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

77982091292977009/126334202699840704 scaled square of 
1 	 (3-dim cube with (2, 0, 6, 4) type and [0, 1, 2, 5] marked points)
1922705011044363/623856730343816072 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
91901506517621/623856730343816072 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
-17900542/156934982387 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-1934535107374385/623856730343816072 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-91804544186231/623856730343816072 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-1964445249405181/311928365171908036 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-97860568894203/311928365171908036 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-65037189/5963529330706 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

30844347564194394395619/50148099411957311131648 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 7] marked points)
95002675470767085773/30844347564194394395619 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
8958572102626013840/30844347564194394395619 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
146582125056703049429/30844347564194394395619 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
144461464209057342299/30844347564194394395619 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
57957877279759200602/30844347564194394395619 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-45738093431872361118/10281449188064798131873 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
52727492727461656784/30844347564194394395619 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

2428301163463061174738077/3948076488216882482639232 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 7] marked points)
136363344565/470944836857647 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
11337666394638159798229/2428301163463061174738077 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
11505136733348923359664/2428301163463061174738077 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-10816706273605648088567/2428301163463061174738077 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
4596200213702438167455/2428301163463061174738077 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
802594116169/470944836857647 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

148313732896599963/482247512942230528 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 6, 7] marked points)
-617981025352261/49437910965533321 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
-617981025352261/49437910965533321 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
242286444593199/49437910965533321 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
242286444593199/49437910965533321 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-14122483026122/21187676128085709 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

317045635007304436330318855143/522062587279831621611513468928 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4] marked points)
971953826836683917961831221/317045635007304436330318855143 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-2509396514594926331989158400/317045635007304436330318855143 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-2484167601721255811005444732/317045635007304436330318855143 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
1595334992261384448086908/105681878335768145443439618381 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

49289778778651825025749548533741/81163682561869935700561626916608 scaled square of 
1 	 (3-dim cube with (3, 1, 7, 5) type and [0, 1, 2, 3, 4] marked points)
-770021859686422065893989469579/98579557557303650051499097067482 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-777890452412806566443032977887/98579557557303650051499097067482 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
232049505113391/15419086370424487901 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

15290268127646958390416690507813713/25236366734669734413183768849275392 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 5, 6] marked points)
-133108557084892227222348902705652/15290268127646958390416690507813713 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-28579102955900012234978984556808/15290268127646958390416690507813713 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4742861244664758616432273788505274165/7828617281355242695893345540000621056 scaled square of 
1 	 (3-dim cube with (5, 1, 7, 3) type and [0, 1, 2, 5, 6] marked points)
-8940264448034698888/4741541924915798265421 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)

4422550017097129404990637/14566016793341332271373312 scaled square of 
1 	 (3-dim cube with (2, 3, 6, 7) type and [0, 1, 2, 3, 4, 5] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 3] marked points) contributes the following
5/16 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3] marked points)
1/64 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
1/64 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
1/32 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
1/32 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
1/32 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
1/32 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
1/160 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
1/160 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
1/64 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
1/64 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1/160 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1/160 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
1/160 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

39867/65536 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6] marked points)
-23/13289 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
758/39867 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
758/39867 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
758/39867 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
758/39867 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-2/39867 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
254/39867 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
59/39867 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
233/13289 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
42/13289 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
42/13289 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
42/13289 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

258687/425248 scaled square of 
1 	 (3-dim cube with (6, 2, 4, 0) type and [0, 1, 6] marked points)
379/19899 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
379/19899 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
379/19899 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
379/19899 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
-1/19899 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
127/19899 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
72581/4138992 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
6251/4138992 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
7/2211 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
7/2211 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
7/2211 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

25309/27808 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5] marked points)
-1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)
-2607/809888 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
2607/809888 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)

0 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 3, 5] marked points)

6499375/10188288 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 7] marked points)
211291/6499375 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
261263/519950 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
6810161/12998750 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
39188/6499375 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
15494/1299875 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
95696/6499375 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
95696/6499375 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
7686/1299875 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
7686/1299875 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
56961/12998750 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1560737103/1663840000 scaled square of 
1 	 (3-dim cube with (1, 5, 3, 7) type and [0, 1, 2, 7] marked points)
76580725/3121474206 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
343503271/1040491402 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
6191704/1560737103 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
12240260/1560737103 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
15119968/1560737103 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
15119968/1560737103 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
2023980/520245701 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
2023980/520245701 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
1499973/520245701 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

2483841091123/3196389586944 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 7] marked points)
-494783114295/2483841091123 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
5824982696/2483841091123 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
11515295740/2483841091123 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
14224444832/2483841091123 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
14224444832/2483841091123 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
816044580/354834441589 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
816044580/354834441589 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
4233398481/2483841091123 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

819063623839/2483841091123 scaled square of 
1 	 (3-dim cube with (7, 5, 3, 1) type and [0, 1, 2, 7] marked points)
19594/6690767 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
38735/6690767 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
47848/6690767 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
47848/6690767 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
19215/6690767 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
19215/6690767 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
56961/26763068 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

9866919553/34256727040 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 6, 7] marked points)
130359208/9866919553 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
62112980/9866919553 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
62112980/9866919553 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
-102286697/9866919553 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-102286697/9866919553 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-34987147/9866919553 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

797765354559/5051862811136 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 3, 5, 6] marked points)
-33094637165/1595530709118 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-33094637165/1595530709118 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
3193944179/177281189902 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
3193944179/177281189902 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
9422411839/797765354559 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

50226307111085687/84958819199115264 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 4, 7] marked points)
-6178362674084143/50226307111085687 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
74707357644036/50226307111085687 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
74707357644036/50226307111085687 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-257567209997552/50226307111085687 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

44918314877559603355/77147607722627615232 scaled square of 
1 	 (3-dim cube with (7, 3, 5, 1) type and [0, 1, 2, 4, 7] marked points)
1436679954693/847075854557722 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
1436679954693/847075854557722 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-2476607788438/423537927278861 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

205410932222463210407735/351250723684374709829632 scaled square of 
1 	 (3-dim cube with (5, 4, 7, 6) type and [0, 1, 2, 5, 6] marked points)
-184562352051516329991/12082996013086071200455 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-1060807895735644046752/205410932222463210407735 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

1808504465539799907842309/3093246979350034227316480 scaled square of 
1 	 (3-dim cube with (5, 7, 4, 6) type and [0, 1, 2, 5, 6] marked points)
-1309820488432529/249754746628654126 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)

18160645085683953181/63937215136935456256 scaled square of 
1 	 (3-dim cube with (4, 5, 6, 7) type and [0, 1, 2, 3, 4, 7] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points) contributes the following
157/512 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2] marked points)
1/157 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
1/314 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
1/314 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
1/314 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-3/314 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1/157 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
1/314 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
1/314 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-1/314 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)

24805/80384 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4] marked points)
157/24805 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
157/24805 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
157/49610 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
313/49610 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
313/49610 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
-63/9922 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
3/49610 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-157/49610 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-157/49610 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-31/9922 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-79/24805 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-79/24805 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-941/49610 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-157/9922 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3906709/6350080 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5] marked points)
-297817/7813418 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
6162/3906709 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
49297/15626836 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-99533/15626836 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
6280/3906709 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-6202/3906709 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
12481/7813418 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-37129/7813418 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-12325/7813418 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
12442/3906709 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
79/7813418 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
941/15626836 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
12795/7813418 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

2457601527/4000470016 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 5] marked points)
12324/7515601 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
-10253463/1638401018 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
4777739/1638401018 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
12560/7515601 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-12404/7515601 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-11545549/2457601527 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
3485653/2457601527 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-12325/7515601 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
323650/2457601527 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
7839251/2457601527 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
941/15031202 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
12795/7515601 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

4689638471/15391950848 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 7] marked points)
14986285/4689638471 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
14986285/4689638471 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
45519/4689638471 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
-14982809/4689638471 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
15127755/4689638471 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
15127755/4689638471 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
15127153/4689638471 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
15029464/4689638471 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
15029464/4689638471 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
40463/669948353 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
15218191/4689638471 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

646068659892311/1046877375158272 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4] marked points)
-12262788666669/646068659892311 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
13135832307/646068659892311 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
9483636669/646068659892311 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-1041332724574/646068659892311 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-7137862736874/646068659892311 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
6196430910/646068659892311 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
3061051583307/646068659892311 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-7143601729589/646068659892311 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-3025039720801/646068659892311 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-989873091154/646068659892311 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

102034023168183055/165393576932431616 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4] marked points)
120512223/5814732763538 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
87005841/5814732763538 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-452326397126469/40813609267273222 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-74368767496499/40813609267273222 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
28423995/2907366381769 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-2238841703350991/204068046336366110 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
924372920013681/204068046336366110 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-27752657989/5814732763538 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-4540702253/2907366381769 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

412817956175173/1488571587465728 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 4, 7] marked points)
18937921964/412817956175173 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-5823083467937/825635912350346 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-5823083467937/825635912350346 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
1458643538381/412817956175173 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-11666869653795/825635912350346 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-11666869653795/825635912350346 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-5916131035853/825635912350346 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-2958485850211/412817956175173 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

127546237780402139/422725587123377152 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6] marked points)
-825550258223650/127546237780402139 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-825550258223650/127546237780402139 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-420727450383393/127546237780402139 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
6759991729616/127546237780402139 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
6759991729616/127546237780402139 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-829278771820813/127546237780402139 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
2916412437633/127546237780402139 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

3367230716937267220995313/5500397832073068218210304 scaled square of 
1 	 (3-dim cube with (1, 0, 5, 4) type and [0, 1, 2, 5, 6] marked points)
-91575811965944808535027/3367230716937267220995313 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-5420208418792643537808/3367230716937267220995313 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
20898252187889355674129/3367230716937267220995313 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-75226204637884033970387/3367230716937267220995313 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-5825065994495946959331/3367230716937267220995313 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-228336347419823380350/3367230716937267220995313 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

527315181722863058961644485/862011063535940408574800128 scaled square of 
1 	 (3-dim cube with (1, 5, 0, 4) type and [0, 1, 2, 5, 6] marked points)
-128703244023190472/77780664505184081599 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
-688248552845761433590416/31018540101344885821273205 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
173794551865193742771301/31018540101344885821273205 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-276633233342638883/155561329010368163198 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-5421863214603775/77780664505184081599 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

12093626446409839270279/39823700226654249778688 scaled square of 
1 	 (3-dim cube with (0, 2, 4, 6) type and [0, 1, 2, 3, 4, 5] marked points)
32544666559602195/12093626446409839270279 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
32544666559602195/12093626446409839270279 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-157739145601199419063/24187252892819678540558 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-39217455065632001704/12093626446409839270279 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1532480346920599220197035649269/2469313412452358068116947868160 scaled square of 
1 	 (3-dim cube with (0, 1, 4, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-192522747344999088257958617519/1532480346920599220197035649269 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-19685917440133588654032889225/3064960693841198440394071298538 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-4963448740903549309620118685/1532480346920599220197035649269 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

59907982357756465772716311611975/98078742202918350092610281553216 scaled square of 
1 	 (3-dim cube with (0, 4, 1, 5) type and [0, 1, 2, 3, 4, 7] marked points)
-9872700229508187742591/1344006418912574261903060 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-12446115776034176229943/3360016047281435654757650 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

5086227412308451081476317/17203282162080950552359168 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 5, 6, 7] marked points)
-362172201454444892423821/50862274123084510814763170 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)

1931892856837146830708865153/6510371087754817384289685760 scaled square of 
1 	 (3-dim cube with (1, 3, 5, 7) type and [0, 1, 2, 3, 4, 5, 6] marked points)
--------------------------------------------------

Type (2-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points) contributes the following
295/1024 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3] marked points)
1/295 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
1/295 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
1/295 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
1/295 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1/295 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1/295 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1/295 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1/295 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-1/295 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
-1/295 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1/59 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/59 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/59 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1/59 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)

45061/75520 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4] marked points)
221/45061 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
89089/180244 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
89679/180244 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
1106/45061 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
4719/180244 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
4129/180244 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1106/45061 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
443/90122 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
443/90122 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
1695/45061 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
6485/180244 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
3685/90122 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
6485/180244 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
590/45061 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

41004695/46142464 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4] marked points)
158411/41004695 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
466934/1413955 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
717509/41004695 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
537044/41004695 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
807852/41004695 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
627387/41004695 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
134672/41004695 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
134672/41004695 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
985499/41004695 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1165964/41004695 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
29306/1413955 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1120903/41004695 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
71744/8200939 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

124771628691/167955230720 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4] marked points)
-24343729579/124771628691 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
356617168/41590542897 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
61014627/4621171433 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
821612927/124771628691 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
1399156352/124771628691 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
247235642/124771628691 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
247235642/124771628691 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
740203288/41590542897 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1315028879/124771628691 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
247155226/13863514299 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
1807718863/124771628691 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
658550920/124771628691 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1292754754595/3992692118112 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4] marked points)
90752889/8477080358 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
51922053/4238540179 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
52281949/4238540179 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
117655115/8477080358 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
443/179948 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
443/179948 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
93067358691/5171019018380 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
110188691099/5171019018380 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
93119723559/5171019018380 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
93286895251/5171019018380 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
295/44987 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

1312370659223/2170132571648 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-28543040685/2624741318446 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
1302302611693/2624741318446 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
646933662129/1312370659223 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
24819678527/2624741318446 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
24819678527/2624741318446 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
35723011381/1312370659223 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
42059745240/1312370659223 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
33610826744/1312370659223 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
39947560603/1312370659223 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
7643448342/1312370659223 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

2451944383892273/2687735110088704 scaled square of 
1 	 (3-dim cube with (0, 2, 1, 3) type and [0, 1, 2, 3, 4, 5] marked points)
-16744869275857/2451944383892273 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
815171789293552/2451944383892273 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
15536874030503/2451944383892273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
15536874030503/2451944383892273 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
52563962362532/2451944383892273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
36987945282014/2451944383892273 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
57750118585538/2451944383892273 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
42174101505020/2451944383892273 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9569446592076/2451944383892273 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

59900083750127411/78462220284552736 scaled square of 
1 	 (3-dim cube with (2, 0, 3, 1) type and [0, 1, 2, 3, 4, 5] marked points)
-11958861636512572/59900083750127411 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
523795439582347/136914477143148368 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
523795439582347/136914477143148368 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
585111058169251/59900083750127411 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
925528019572356/59900083750127411 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
471807280866890/59900083750127411 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
812224242269995/59900083750127411 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
564576685775217/239600335000509644 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

625889387541505737/1916802680004077152 scaled square of 
1 	 (3-dim cube with (2, 3, 0, 1) type and [0, 1, 2, 3, 4, 5] marked points)
263431/55110736 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
263431/55110736 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
519035097928295/32096891668795166 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
365050590023531/32096891668795166 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
570472489819793/32096891668795166 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
416487981915029/32096891668795166 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
40563/13777684 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

7534396389/14108348416 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 7] marked points)
302075/193189651 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
130189156/7534396389 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
25026140/2511465463 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
25026140/2511465463 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
130189156/7534396389 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
53075252/7534396389 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

26411620599/49456550656 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 7] marked points)
262472395/26411620599 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
455964121/26411620599 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
455964121/26411620599 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
262472395/26411620599 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
26537626/3773088657 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

5507095855942322547458851/9608411781945351818876160 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6] marked points)
9259680270327069144019/5507095855942322547458851 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
5478404515471589937773453/11014191711884645094917702 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
100537836883033586870689/207814937960087643300334 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
20307665292919137224735/11014191711884645094917702 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

94271530746956468293722553021/109965690051456296627658336768 scaled square of 
1 	 (3-dim cube with (1, 0, 3, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-805532690130736208721189125/94271530746956468293722553021 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
31298164584552229880818352232/94271530746956468293722553021 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
116012492255255522377935248/94271530746956468293722553021 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

69062492321845048802687906257009/96534047484883423532771894293504 scaled square of 
1 	 (3-dim cube with (1, 3, 0, 2) type and [0, 1, 2, 3, 4, 5, 6] marked points)
-12986113555054825802227041603415/69062492321845048802687906257009 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
52142861536967191773012746229/69062492321845048802687906257009 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

352737874283027238149420414701717/1104999877149520780843006500112144 scaled square of 
1 	 (3-dim cube with (3, 1, 2, 0) type and [0, 1, 2, 3, 4, 5, 6] marked points)
2041481107/2195484950902 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)

202741480778991/1124088294861824 scaled square of 
1 	 (3-dim cube with (0, 1, 2, 3) type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)


==> anc/certificates/w9_cert.txt <==
Text certificate for w9 proving the bound 4/9
==================================================

Base structures
(3-dim cube with () type and [] marked points)
(3-dim cube with () type and [0] marked points)
(3-dim cube with () type and [0, 1] marked points)
(3-dim cube with () type and [0, 3] marked points)
(3-dim cube with () type and [0, 7] marked points)
(3-dim cube with () type and [0, 1, 2] marked points)
(3-dim cube with () type and [0, 1, 6] marked points)
(3-dim cube with () type and [0, 3, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 3] marked points)
(3-dim cube with () type and [0, 1, 2, 4] marked points)
(3-dim cube with () type and [0, 1, 2, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 7] marked points)
(3-dim cube with () type and [0, 1, 6, 7] marked points)
(3-dim cube with () type and [0, 3, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4] marked points)
(3-dim cube with () type and [0, 1, 2, 4, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
(3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
==================================================

Slack values
10332799/47028240 	 (3-dim cube with () type and [] marked points)
2172130217/12039229440 	 (3-dim cube with () type and [0] marked points)
172817879/9029422080 	 (3-dim cube with () type and [0, 1] marked points)
3388729549/18058844160 	 (3-dim cube with () type and [0, 3] marked points)
0 	 (3-dim cube with () type and [0, 7] marked points)
4023102371/9029422080 	 (3-dim cube with () type and [0, 1, 2] marked points)
1374972301/3009807360 	 (3-dim cube with () type and [0, 1, 6] marked points)
156491539/1003269120 	 (3-dim cube with () type and [0, 3, 5] marked points)
2218507/24272640 	 (3-dim cube with () type and [0, 1, 2, 3] marked points)
0 	 (3-dim cube with () type and [0, 1, 2, 4] marked points)
2019456167/2579834880 	 (3-dim cube with () type and [0, 1, 2, 5] marked points)
0 	 (3-dim cube with () type and [0, 1, 2, 7] marked points)
0 	 (3-dim cube with () type and [0, 1, 6, 7] marked points)
0 	 (3-dim cube with () type and [0, 3, 5, 6] marked points)
38385289/81899520 	 (3-dim cube with () type and [0, 1, 2, 3, 4] marked points)
2044752523/12039229440 	 (3-dim cube with () type and [0, 1, 2, 4, 7] marked points)
15695369717/36117688320 	 (3-dim cube with () type and [0, 1, 2, 5, 6] marked points)
647391781/36117688320 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5] marked points)
3631287829/18058844160 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 7] marked points)
0 	 (3-dim cube with () type and [0, 1, 2, 5, 6, 7] marked points)
2263899467/12039229440 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6] marked points)
677364161/3009807360 	 (3-dim cube with () type and [0, 1, 2, 3, 4, 5, 6, 7] marked points)
==================================================

Semi-definite blocks
--------------------------------------------------

Type (0-dim cube with (0,) type and [] marked points) contributes the following
4690111/47028240 scaled square of 
1 	 (1-dim cube with (0,) type and [] marked points)
-1/2 	 (1-dim cube with (1,) type and [0] marked points)

0 scaled square of 
1 	 (1-dim cube with (1,) type and [0] marked points)
--------------------------------------------------

Type (0-dim cube with (0,) type and [0] marked points) contributes the following
1495007/15676080 scaled square of 
-1/2 	 (1-dim cube with (0,) type and [0] marked points)
1 	 (1-dim cube with (0,) type and [0, 1] marked points)

0 scaled square of 
1 	 (1-dim cube with (0,) type and [0] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [] marked points) contributes the following
1/8 scaled square of 
1 	 (2-dim cube with (0, 1) type and [] marked points)
161/128 	 (2-dim cube with (1, 3) type and [0] marked points)
161/128 	 (2-dim cube with (3, 1) type and [0] marked points)
-161/64 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

50023658633/55036477440 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0] marked points)
105539229375/350165610431 	 (2-dim cube with (3, 1) type and [0] marked points)
-455704839806/350165610431 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

217729347248917955303/263482757873529143040 scaled square of 
1 	 (2-dim cube with (3, 1) type and [0] marked points)
-1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)

0 scaled square of 
1 	 (2-dim cube with (2, 3) type and [0, 1] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0] marked points) contributes the following
1219754797/1504903680 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0] marked points)
1304996169/1219754797 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-1304996169/2439509594 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
-1134513425/2439509594 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

1488495184843008997/611871160900984320 scaled square of 
1 	 (2-dim cube with (0, 2) type and [0, 1] marked points)
-1/2 	 (2-dim cube with (0, 1) type and [0, 3] marked points)
1/2 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 3] marked points)

0 scaled square of 
1 	 (2-dim cube with (1, 3) type and [0, 1, 2] marked points)
--------------------------------------------------

Type (1-dim cube with (0, 1) type and [0, 1] marked points) contributes the following
567475219/188112960 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1] marked points)
-1/2 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-1/2 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)
-461464605/4539801752 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)

33795299/125408640 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2] marked points)
-1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)

0 scaled square of 
1 	 (2-dim cube with (1, 0) type and [0, 1, 2] marked points)

215827468267/2324378497024 scaled square of 
1 	 (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)


==> anc/hypercube.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f352e111-9f69-4229-a5cc-1aea72a5c506",
   "metadata": {},
   "source": [
    "# Hypercube inducibility and statistics problems\n",
    "\n",
    "This notebook contains calculations for inducibility and statistics problems and for hypercubes. To run these calculations, use the modified version of sage from\n",
    "https://github.com/bodnalev/sage\n",
    "\n",
    "Below is a description of the main calculation sections.\n",
    "\n",
    "1. The inducibility Section 1 contains the description of the structures and corresponding inducibility upper bounds.\n",
    "\n",
    "2. The statistics Section 2 contains a function to calculate statistics as linear combination of flags, and the exact upper bounds, with special discussion for $\\lambda(2, 1)$.\n",
    "\n",
    "3. The verification Section 3 contains a single cell verifying the certificates. It can be run independently from the rest of the notebook.\n",
    "\n",
    "4. The inspect Section 4 contains code that exports pickled certificates to human readable text files. Additionally there is an interactive code to inspect the certificate data."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "17300ab3-d0c8-4db5-8b7d-904c9aaa234f",
   "metadata": {},
   "source": [
    "## Section 1 - Inducibility calculations\n",
    "\n",
    "First cell contains representations of $W_7, W_8, W_9, W_{10}, W_{12}$ as flags in the `HypercubeVertex` theory.\n",
    "The second cell gives an upper bound for the maximum induced density of the displayed $W$ structures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "966c1bc3-293d-4573-bb4b-3694cef4d763",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The structures are:\n",
      "W7 is 3-subcube with points: {0 7}\n",
      "W8 is 3-subcube with points: {0 3 5}\n",
      "W9 is 3-subcube with points: {0 1 2 7}\n",
      "W10 is 3-subcube with points: {0 1 6}\n",
      "W12 is 3-subcube with points: {0 1 2 4}\n"
     ]
    }
   ],
   "source": [
    "HV = Theory(\"HypercubeVertex\")\n",
    "HV.reset()\n",
    "all8s = HV.generate(8)\n",
    "orinds = [4, 7, 11, 6, 9]\n",
    "winds = [7, 8, 9, 10, 12]\n",
    "\n",
    "# Get a nice representation for flags\n",
    "def prep(flag):\n",
    "    return str(log(flag.size(), 2)) + \"-subcube with points: {\" + \" \".join([str(xx[0]) for xx in flag.blocks(\"points\")]) + \"}\"\n",
    "# Confirm the structures are the same as claimed\n",
    "print(\"The structures are:\")\n",
    "for ii in range(len(winds)):\n",
    "    print(\"W{} is {}\".format(winds[ii], prep(all8s[orinds[ii]])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a08fefd8-d0fb-4ca7-baf6-33e8b976de12",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For W7 the found upper bound is 1/3\n",
      "For W8 the found upper bound is 2/3\n",
      "For W9 the found upper bound is 4/9\n",
      "For W10 the found upper bound is 5/12\n",
      "For W12 the found upper bound is 1/2\n"
     ]
    }
   ],
   "source": [
    "# Calculate the bound for each\n",
    "HV.reset()\n",
    "target_sizes = [8, 16, 8, 16, 8]\n",
    "for ii in range(len(winds)):\n",
    "    lam_w_ii = HV.optimize(all8s[orinds[ii]], target_sizes[ii], exact=True, \n",
    "                           file=\"certificates/w{}_cert\".format(winds[ii]), \n",
    "                           printlevel=0\n",
    "                          )\n",
    "    print(\"For W{} the found upper bound is {}\".format(winds[ii], lam_w_ii))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cac638cd-87f2-46ef-9b23-c9b2385a8f2a",
   "metadata": {},
   "source": [
    "## Section 2 - Statistics calculations\n",
    "\n",
    "First a `targ_ds` function is defined, it creates a quantum flag representing the sum of hypercubes with dimension $d$ and $s$ points. Then the induced exact upper-bound for various $d, s$ pairs are calculated.\n",
    "\n",
    "The following Subsection 2.1 deals with $\\lambda(2,1)$, by arguing that the $24/35$ flag upper-bound can not be tight. First calculate the configurations with zero slack $H$ coming from the $24/35$ bound. By determining that $H_5$ has no valid extension among the zero slack patterns, a final maximization of $\\lambda(2, 1)$ without $H_5$ yields a strictly smaller bound, showing that $24/35$ is not attainable.\n",
    "\n",
    "Finally, Subsection 2.2 displays the floating-point data presented in the Table 1, proving unrounded upper-bounds for the remaining statistics cases."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "aead0d00-5425-437c-baa5-d2181194cb20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For d=3 and s=2 the found upper bound is 8/9\n",
      "For d=4 and s=2 the found upper bound is 264/343\n",
      "For d=4 and s=4 the found upper bound is 26/27\n"
     ]
    }
   ],
   "source": [
    "# Define the structures for the statistics\n",
    "HV.reset()\n",
    "def targ_ds(d, s):\n",
    "    return sum([xx for xx in HV.generate(2**d) if len(xx.blocks(\"points\"))==s])\n",
    "\n",
    "for d, s in [(3, 2), (4, 2), (4, 4)]:\n",
    "    lam_ds = HV.optimize(targ_ds(d, s), 16, exact=True, \n",
    "                         file=\"certificates/d{}s{}_cert\".format(d, s), \n",
    "                         printlevel=0\n",
    "                        )\n",
    "    print(\"For d={} and s={} the found upper bound is {}\".format(d, s, lam_ds))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "11fde1f7-00a7-481f-a001-0602858f04dc",
   "metadata": {},
   "source": [
    "### Subsection 2.1 - Proof that lambda(2, 1) is not 24/35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e52a95c1-6a5d-4a91-9f2e-469a70f169a4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For d=2 and s=1 the found upper bound is 24/35\n",
      "The configurations with zero slack at the upper bound above:\n",
      "H_1 is the 4-subcube with points: {}\n",
      "H_2 is the 4-subcube with points: {0 3 5 6}\n",
      "H_3 is the 4-subcube with points: {0 3 13 14}\n",
      "H_4 is the 4-subcube with points: {0 3 5 9 14}\n",
      "H_5 is the 4-subcube with points: {0 3 5 10 12}\n",
      "H_6 is the 4-subcube with points: {0 3 5 6 9 10 12 15}\n"
     ]
    }
   ],
   "source": [
    "HV.reset()\n",
    "lam_21 = HV.optimize(targ_ds(2, 1), 16, exact=True, \n",
    "                     file=\"certificates/d2s1_cert\",\n",
    "                     printlevel=0\n",
    "                    )\n",
    "print(\"For d=2 and s=1 the found upper bound is {}\".format(lam_21))\n",
    "import pickle\n",
    "with open(\"certificates/d2s1_cert.pickle\", \"rb\") as file:\n",
    "    certificate = pickle.load(file)\n",
    "# Get the flags with zero slack in the certificate\n",
    "H = [\n",
    "    HV(certificate[\"base flags\"][ii][0], **dict(certificate[\"base flags\"][ii][2])) for \n",
    "    ii,vv in enumerate(certificate[\"slack vector\"]) if QQ(vv)==0\n",
    "]\n",
    "print(\"The configurations with zero slack at the upper bound above:\")\n",
    "print(\"\\n\".join([\"H_\" + str(ii+1) + \" is the \" + prep(xx) for ii,xx in enumerate(H)]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "34ad5868-8ebc-4f9b-b476-d698d506948d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[]\n"
     ]
    }
   ],
   "source": [
    "from functools import lru_cache\n",
    "\n",
    "@lru_cache\n",
    "def generate_hypercube_edges(d):\n",
    "    edges = []\n",
    "    for vertex in range(2**d):\n",
    "        for i in range(d):\n",
    "            if not (vertex >> i) & 1:\n",
    "                neighbor = vertex | (1 << i)\n",
    "                edges.append((vertex, neighbor))\n",
    "    return tuple(edges)\n",
    "\n",
    "def remove_bit(x, i):\n",
    "    return ((x >> (i + 1)) << i) | (x & ((1 << i) - 1))\n",
    "\n",
    "def restrict_to_face(flag, i, b):\n",
    "    face_points = []\n",
    "    d = log(flag.size(), 2)\n",
    "    for xx in flag.blocks(\"points\"):\n",
    "        x = xx[0]\n",
    "        if ((x >> i) & 1) == b:\n",
    "            y = remove_bit(x, i)\n",
    "            face_points.append([y])\n",
    "    return HV(flag.size()/2, edges=generate_hypercube_edges(d-1), points=face_points)\n",
    "\n",
    "def stack_flags(base, extension):\n",
    "    d = log(base.size(), 2)\n",
    "    points = []\n",
    "    points.extend(base.blocks(\"points\"))\n",
    "    points.extend([[(1 << d) + v[0]] for v in extension.blocks(\"points\")])\n",
    "    return HV(2**(d+1), edges=generate_hypercube_edges(d+1), points=points)\n",
    "\n",
    "def all_automorphisms(d):\n",
    "    perms = list(itertools.permutations(range(d)))\n",
    "    refls = list(itertools.product([0, 1], repeat=d))\n",
    "    automorphisms = []\n",
    "    for perm in perms:\n",
    "        for refl in refls:\n",
    "            automorphisms.append((perm, refl))\n",
    "    return automorphisms\n",
    "\n",
    "def apply_automorphism(flag, automorphism):\n",
    "    perm, refl = automorphism\n",
    "    d = log(flag.size(), 2)\n",
    "    new_points = []\n",
    "    for vv in flag.blocks(\"points\"):\n",
    "        v = vv[0]\n",
    "        new_v = 0\n",
    "        for i in range(d):\n",
    "            bit = (v >> i) & 1\n",
    "            new_bit = bit ^^ refl[i]\n",
    "            new_v += new_bit * (1 << perm[i])\n",
    "        new_points.append([new_v])\n",
    "    return HV(2**d, edges=generate_hypercube_edges(d), points=new_points)\n",
    "\n",
    "def distinct_automorphism_variants(flag):\n",
    "    d = log(flag.size(), 2)\n",
    "    autos = all_automorphisms(d)\n",
    "    variants = {}\n",
    "    for auto in autos:\n",
    "        variant = apply_automorphism(flag, auto)\n",
    "        key = tuple([xx[0] for xx in variant.blocks(\"points\")])\n",
    "        if key not in variants:\n",
    "            variants[key] = variant\n",
    "    return list(variants.values())\n",
    "\n",
    "def generate_extensions(flag, H):\n",
    "    d = log(flag.size(), 2)\n",
    "    valid_configs = []\n",
    "    # All non-equal permutations of the flag\n",
    "    flag_variants = distinct_automorphism_variants(flag)\n",
    "    # Try to stack every element from H\n",
    "    for base in H:\n",
    "        # With every permutation of the flag\n",
    "        for flag_variant in flag_variants:\n",
    "            candidate = stack_flags(base, flag_variant)\n",
    "            valid = True\n",
    "            for i in range(d+1):\n",
    "                for b in (0, 1):\n",
    "                    # Check if the faces are still in H\n",
    "                    face = restrict_to_face(candidate, i, b)\n",
    "                    if face not in H:\n",
    "                        valid = False\n",
    "                        break\n",
    "                if not valid:\n",
    "                    break\n",
    "            if valid:\n",
    "                print(\"Found a valid extension: \", candidate)\n",
    "                valid_configs.append(candidate)\n",
    "    return valid_configs\n",
    "\n",
    "# Print the possibe extensions of H_5 that only contains subcubes from H\n",
    "print(generate_extensions(H[4], H))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e495a5a6-d220-4794-8529-96225fe4f80e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Without H_5 the optimum is 528013/786432 ~= 0.671403249104818. (Note 24/35 ~= 0.685714285714286)\n"
     ]
    }
   ],
   "source": [
    "# Optimize lambda(2, 1), but now assuming H_5 has density 0\n",
    "HV.exclude(H[4])\n",
    "lam_21_noh5 = HV.optimize(targ_ds(2, 1), 16, exact=True, denom=2**20,\n",
    "                     file=\"certificates/d2s1_noh5_cert\",\n",
    "                     printlevel=0\n",
    "                    )\n",
    "print(\"Without H_5 the optimum is {} ~= {}. (Note {} ~= {})\".format(lam_21_noh5, lam_21_noh5.n(), 24/35, (24/35).n()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d7b95d86-dd2a-4db6-aee5-51188a45e85e",
   "metadata": {},
   "source": [
    "### Subsection 2.2 - Remaining small statistics cases\n",
    "An unrounded upper-bound is provided for each remaining $d \\leq 4$ statistics case."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "c3d6b704-be71-40df-a829-d311c242e854",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For d=3 and s=1 the found numerical upper bound is 0.6100426093596065\n",
      "For d=3 and s=3 the found numerical upper bound is 0.6842325624118085\n",
      "For d=4 and s=1 the found numerical upper bound is 0.6025329211355644\n",
      "For d=4 and s=3 the found numerical upper bound is 0.681263540657437\n",
      "For d=4 and s=5 the found numerical upper bound is 0.7096421914321209\n",
      "For d=4 and s=6 the found numerical upper bound is 0.8540599904128074\n",
      "For d=4 and s=7 the found numerical upper bound is 0.7270395543425598\n"
     ]
    }
   ],
   "source": [
    "HV.reset()\n",
    "for d, s in [(3, 1), (3, 3), (4, 1), (4, 3), (4, 5), (4, 6), (4, 7)]:\n",
    "    lam_ds = HV.optimize(targ_ds(d, s), 16, exact=False, printlevel=0)\n",
    "    print(\"For d={} and s={} the found numerical upper bound is {}\".format(d, s, lam_ds))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9aea554a-7bdc-4b8c-a7dd-4db2e7edd5db",
   "metadata": {},
   "source": [
    "## Section 3 - Verification of the certificates\n",
    "\n",
    "If one only wants to verify that any of the exact certificates are indeed correct, it is enough\n",
    "to run this cell. For each step above, it loads the generated certificates and verifies that the matrices are indeed positive semidefinite\n",
    "and that the bound they prove is exactly as claimed. Note however that the majority of the time is spent at calculating the problem data, once that is complete all the cells run quickly and it is not much slower to re-calculate the certificates instead of verifying them."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "64ae1352-12e1-40fd-abb5-e3c75b7b63cb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Verifying for W7\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 4312.47it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 2345.28it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 302.23it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/3\n",
      "Verifying for W8\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 642.36it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 72.27it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:01,  7.96it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 2/3\n",
      "Verifying for W9\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 5266.58it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 1676.11it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 250.04it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 4/9\n",
      "Verifying for W10\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 873.79it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 319.96it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:01,  9.45it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 5/12\n",
      "Verifying for W12\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 2542.31it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 1153.30it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:00, 170.45it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 1/2\n",
      "Verifying for d=3, s=2\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 707.49it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 54.30it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:01,  8.99it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 8/9\n",
      "Verifying for d=4, s=2\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 460.87it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 153.81it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:01,  9.35it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 264/343\n",
      "Verifying for d=4, s=4\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 474.40it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 113.15it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:01,  9.88it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 26/27\n",
      "H_5 is  Flag on 16 points, ftype from () with edges=(01 02 04 08 13 15 19 23 26 210 37 311 45 46 412 57 513 67 614 715 89 810 812 911 913 1011 1014 1115 1213 1214 1315 1415), points=(0 3 5 10 12)\n",
      "Checking X matrices\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 1300.68it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution matrices are all positive semidefinite, linear coefficients are all non-negative\n",
      "Calculating multiplication tables\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:00, 290.85it/s]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Done calculating linear constraints\n",
      "Calculating the bound provided by the certificate\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "13it [00:01,  9.57it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The solution is valid, it proves the bound 528013/786432\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "528013/786432"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "HV = Theory(\"HypercubeVertex\")\n",
    "HV.reset()\n",
    "all8s = HV.generate(8)\n",
    "orinds = [4, 7, 11, 6, 9]\n",
    "winds = [7, 8, 9, 10, 12]\n",
    "target_sizes = [8, 16, 8, 16, 8]\n",
    "for ii in range(len(winds)):\n",
    "    print(\"Verifying for W{}\".format(winds[ii]))\n",
    "    HV.verify(\"certificates/w{}_cert\".format(winds[ii]), \n",
    "              all8s[orinds[ii]], target_sizes[ii], printlevel=1\n",
    "             )\n",
    "def targ_ds(d, s):\n",
    "    return sum([xx for xx in HV.generate(2**d) if len(xx.blocks(\"points\"))==s])\n",
    "for d, s in [(3, 2), (4, 2), (4, 4)]:\n",
    "    print(\"Verifying for d={}, s={}\".format(d, s))\n",
    "    HV.verify(\"certificates/d{}s{}_cert\".format(d, s), \n",
    "              targ_ds(d, s), 16, printlevel=1\n",
    "             )\n",
    "H5 = HV.generate(16)[57]\n",
    "print(\"H_5 is \", H5)\n",
    "HV.exclude(H5)\n",
    "HV.verify(\"certificates/d2s1_noh5_cert\", \n",
    "          targ_ds(2, 1), 16, printlevel=1\n",
    "         )"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3fa837c0-c1b4-4963-b22c-cdec0e4edb67",
   "metadata": {},
   "source": [
    "## Section 4 - Inspect certificates interactively\n",
    "\n",
    "The largest semidefinite block has dimension 16, the last part allows the interactive inspection of the certificate. An easy to read text file is also exported to the certificates folder, for each exact result.\n",
    "\n",
    "First, an easy to read data is exported. They are simple text files, showing the linear combination of typed configurations, whose (scaled) square provides the final proof in each case.\n",
    "\n",
    "These terms can be inspected afterwards, in an interactive way as well, by running the final cell."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "a4c7f6ec-e34a-4f5a-86a6-57ff64f03c63",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "from sage.algebras.combinatorial_theory import _unflatten_matrix\n",
    "HV = Theory(\"HypercubeVertex\")\n",
    "HV.reset()\n",
    "\n",
    "def hprint(hflag):\n",
    "    dim = int(log(hflag.size(), 2))\n",
    "    points = [xx[0] for xx in hflag.blocks(\"points\")]\n",
    "    type = hflag.ftype_points()\n",
    "    return f\"({dim}-dim cube with {type} type and {points} marked points)\"\n",
    "def vecprint(vec, tdata, hide=True):\n",
    "    flags = HV.generate(tdata[0], tdata[1])\n",
    "    return \"\\n\".join([f\"{ww} \\t {hprint(flags[ii])}\" for ii,ww in enumerate(vec) if ww!=0 or (not hide)])\n",
    "\n",
    "cert_names = [\"w7\", \"w8\", \"w9\", \"w10\", \"w12\", \"d2s1\", \"d2s1_noh5\", \"d3s2\", \"d4s2\", \"d4s4\"]\n",
    "interactive_data = {}\n",
    "\n",
    "for nind,name in enumerate(cert_names):\n",
    "    cert = pickle.load(open(f\"certificates/{name}_cert.pickle\", \"rb\"))\n",
    "    bound = QQ(cert[\"result\"])\n",
    "    tsize = cert[\"target size\"]\n",
    "    base_strs = HV.generate(tsize)\n",
    "    base_hprint = \"\\n\".join(map(hprint, base_strs))\n",
    "    slacks_hprint = vecprint(vector(cert[\"slack vector\"]), [tsize, None], False)\n",
    "    types = HV._get_relevant_ftypes(tsize)\n",
    "    slacks = cert[\"slack vector\"]\n",
    "    int_data = {\n",
    "        \"0 - the final bound\": bound,\n",
    "        \"1 - the vertices of the cubes used\": tsize, \n",
    "        \"2 - the list of maximum sized hypercubes used\": base_hprint, \n",
    "        \"3 - the list of slack values\": slacks_hprint\n",
    "    }\n",
    "    squares = {}\n",
    "    with open(f\"certificates/{name}_cert.txt\", \"w\") as file:\n",
    "        file.write(f\"Text certificate for {name} proving the bound {bound}\\n{\"=\"*50}\\n\\n\")\n",
    "        file.write(f\"Base structures\\n{base_hprint}\\n{\"=\"*50}\\n\\n\")\n",
    "        file.write(f\"Slack values\\n{slacks_hprint}\\n{\"=\"*50}\\n\\n\")\n",
    "        file.write(f\"Semi-definite blocks\\n\")\n",
    "        for ii,tdata in enumerate(types):\n",
    "            mat = _unflatten_matrix(cert[\"X matrices\"][ii])[0]\n",
    "            P, L, D = mat.block_ldlt()\n",
    "            type_hprint = hprint(tdata[1])\n",
    "            type_interactive = {}\n",
    "            file.write(f\"{\"-\"*50}\\n\\nType {type_hprint} contributes the following\")\n",
    "            all_squares = \"\"\n",
    "            for jj,col in enumerate((P*L).columns()):\n",
    "                text = f\"\\n{D[jj,jj]} scaled square of \\n{vecprint(col, tdata)}\\n\"\n",
    "                all_squares += text\n",
    "                type_interactive[f\"{jj} - the square with this index and it's scale\"] = text\n",
    "                file.write(text)\n",
    "            type_interactive[f\"{P.nrows()} - all the squares and their scale\"] = all_squares\n",
    "            squares[f\"{ii} - squares coming from type {type_hprint}\"] = type_interactive\n",
    "    int_data[\"4 - the squares used in the proof\"] = squares\n",
    "    interactive_data[f\"{nind} - certificate for {name}\"] = int_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c4b7887d-89fd-48af-939c-6ae484ba1453",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 - certificate for w7\n",
      "1 - certificate for w8\n",
      "2 - certificate for w9\n",
      "3 - certificate for w10\n",
      "4 - certificate for w12\n",
      "5 - certificate for d2s1\n",
      "6 - certificate for d2s1_noh5\n",
      "7 - certificate for d3s2\n",
      "8 - certificate for d4s2\n",
      "9 - certificate for d4s4\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "0 - the final bound\n",
      "1 - the vertices of the cubes used\n",
      "2 - the list of maximum sized hypercubes used\n",
      "3 - the list of slack values\n",
      "4 - the squares used in the proof\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "0 - squares coming from type (0-dim cube with (0,) type and [] marked points)\n",
      "1 - squares coming from type (0-dim cube with (0,) type and [0] marked points)\n",
      "2 - squares coming from type (1-dim cube with (0, 1) type and [] marked points)\n",
      "3 - squares coming from type (1-dim cube with (0, 1) type and [0] marked points)\n",
      "4 - squares coming from type (1-dim cube with (0, 1) type and [0, 1] marked points)\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "0 - the square with this index and it's scale\n",
      "1 - the square with this index and it's scale\n",
      "2 - the square with this index and it's scale\n",
      "3 - the square with this index and it's scale\n",
      "4 - all the squares and their scale\n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdin",
     "output_type": "stream",
     "text": [
      "Inspect:  4\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "\n",
      "615/1024 scaled square of \n",
      "1 \t (2-dim cube with (0, 1) type and [0, 1] marked points)\n",
      "-2/41 \t (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)\n",
      "\n",
      "77/384 scaled square of \n",
      "1 \t (2-dim cube with (0, 1) type and [0, 1, 2] marked points)\n",
      "-1 \t (2-dim cube with (1, 0) type and [0, 1, 2] marked points)\n",
      "\n",
      "0 scaled square of \n",
      "1 \t (2-dim cube with (1, 0) type and [0, 1, 2] marked points)\n",
      "\n",
      "6787/41984 scaled square of \n",
      "1 \t (2-dim cube with (0, 1) type and [0, 1, 2, 3] marked points)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "def inspect(dd):\n",
    "    keys = list(dd.keys())\n",
    "    for kk in keys:\n",
    "        print(kk)\n",
    "    print(\"\\n\")\n",
    "    val = input(\"Inspect: \")\n",
    "    res = dd[keys[int(val)]]\n",
    "    print(\"\\n\")\n",
    "    if isinstance(res, dict):\n",
    "        inspect(res)\n",
    "    else:\n",
    "        print(res)\n",
    "\n",
    "inspect(interactive_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c46eaf9d-aa2c-44b9-b3f2-62cc21417410",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5.beta7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

